Exploring the landscape of (anti-) de Sitter and Minkowski solutions: group manifolds, stability and scale separation

We classified in arXiv:2201.04152 certain 10d supergravity solutions with a 4d de Sitter, Minkowski or anti-de Sitter spacetime. We then found new solutions in previously unexplored classes. In this paper we study their properties, compare them to swampland conjectures, and make new observations. Using new numerical tools, we first identify all Lie algebras underlying the 6d group manifolds, allowing us to discuss their compactness. We then investigate scale separation, and prove related no-go theorems. Last but not least, we automatize and analyze the stability of all solutions. This leads us to propose the Massless Minkowski Conjecture, claiming the systematic presence of a 4d massless scalar field.

==> anc/AlgIdv2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    115972,       2514]
NotebookOptionsPosition[    114240,       2480]
NotebookOutlinePosition[    114672,       2497]
CellTagsIndexPosition[    114629,       2494]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["AlgId", "Text",
 CellChangeTimes->{{3.850879754446453*^9, 3.8508797803441563`*^9}, 
   3.8508798518822737`*^9, {3.8508799786873407`*^9, 3.8508799811443195`*^9}, {
   3.856523145714755*^9, 3.856523154119201*^9}},
 FontSize->18,
 FontWeight->"Bold",
 FontColor->GrayLevel[0],
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"1422b93d-6f17-4c9a-980d-45fd734aca3d"],

Cell[TextData[{
 StyleBox["This numerical code ",
  FontSize->14],
 StyleBox["AlgId",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[" takes as an input an algebra, given in terms of its structure \
constants, and its dimension. In the first part, it computes the CS and DS: \
the sets of dimensions of the lower central series and derived series of the \
algebra (see the paper arXiv:2204.05327 for more details). It also computes \
the eigenvalues of the Killing form and determines their signs. These four \
results, provided as outputs, serve to identify the algebra. In the second \
part, a data base of 16 non-solvable algebras and 9 solvable ones, all \
6-dimensional, is provided, carrying the same information. The code then \
compares the initial algebra to that data base and indicates any match.",
  FontSize->14],
 StyleBox["\nThe code is built for a broad use. One possibility is to enter \
structure constants with numerical values, carrying a numerical error. To \
help the computation of the CS, DS and Killing form eigenvalues, the code \
then requires an additional input called \[OpenCurlyDoubleQuote]epsilon\
\[CloseCurlyDoubleQuote] that sets the numerical zero. Another possibility is \
to enter an algebra depending on parameters. In that case, the CS, DS, and \
signature of the Killing form cannot be trusted. The eigenvalues remain \
correct. We recommend in this situation to replace the parameters by \
appropriate values to allow for a correct computation.\nWe use in the \
following one example as input.\nIt is recommended to \
\[OpenCurlyDoubleQuote]Quit Kernel\[CloseCurlyDoubleQuote] before each new \
notebook evaluation.",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.85082320104809*^9, 
   3.8508232158593674`*^9}, {3.850834236380687*^9, 3.8508342367535467`*^9}, 
   3.85083581581502*^9, {3.8508360987089367`*^9, 3.850836235079442*^9}, {
   3.8508370130927224`*^9, 3.850837014297632*^9}, {3.850876595919586*^9, 
   3.8508765985840406`*^9}, {3.8508799987646265`*^9, 
   3.8508800091649237`*^9}, {3.8508800508738165`*^9, 3.850880080126686*^9}, {
   3.8508803864112973`*^9, 3.850880421494958*^9}, {3.8508935704507017`*^9, 
   3.8508936231125383`*^9}, {3.856523183294829*^9, 3.8565232097000246`*^9}, {
   3.8565233317159314`*^9, 3.856523559945295*^9}, {3.856523610473502*^9, 
   3.856523650065424*^9}, {3.8565237174934635`*^9, 3.856523730990265*^9}, {
   3.856523764123663*^9, 3.856524060421576*^9}, {3.8565242687963305`*^9, 
   3.8565242701310034`*^9}, {3.856524350757003*^9, 3.856524359794729*^9}, {
   3.856524492158527*^9, 3.8565245067282047`*^9}, {3.8565255208477025`*^9, 
   3.8565255250890737`*^9}, {3.8589380149761376`*^9, 
   3.8589380296006155`*^9}},ExpressionUUID->"2e0bf6da-f7b4-497e-b486-\
55c2a08d183a"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->
  "In[427]:=",ExpressionUUID->"1f25328b-5714-4734-8161-809694f1f19d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "INPUT", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"epsilon", "=", 
     SuperscriptBox["10", 
      RowBox[{"-", "10"}]]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{"Numerical", " ", "zero"}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dim", "=", "6"}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{"Dimension", " ", "of", " ", "the", " ", "algebra"}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Algebra", ",", " ", 
     RowBox[{
      RowBox[{"given", " ", "in", " ", "terms", " ", "of", " ", "non"}], "-", 
      RowBox[{"vanishing", " ", "structure", " ", 
       RowBox[{"constants", ".", "\[IndentingNewLine]", 
        RowBox[{"Warning", ":", " ", 
         RowBox[{
         "the", " ", "indices", " ", "of", " ", "the", " ", "structure", " ", 
          "constants", " ", "must", " ", "run", " ", "from", " ", "1", " ", 
          "to", " ", 
          RowBox[{"dim", ".", " ", 
           RowBox[{"f", "[", 
            RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], " ", "stands", " ", 
          "for", " ", 
          FormBox[
           RowBox[{
            SubsuperscriptBox[
             StyleBox["f",
              FontSlant->"Plain"], 
             RowBox[{" ", "bc"}], 
             StyleBox["a",
              FontSlant->"Plain"]], "."}],
           TraditionalForm]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"algebra", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.07394560645982012`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0016865467664095414`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.24134159473188221`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.028239548203961323`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2549319963374652`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.015225269574854516`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.1587697615876329`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.048646095676634145`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.1883899691349066`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.011251188969942382`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.01365990064719836`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.004185311026307372`"}]}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.833442807836834*^9, 3.833442922949965*^9}, {
   3.833445400693412*^9, 3.8334455471612005`*^9}, {3.833445625369048*^9, 
   3.833445635141576*^9}, {3.8334457433034253`*^9, 3.833445855036128*^9}, {
   3.833445887253615*^9, 3.833445887627924*^9}, {3.83344596167153*^9, 
   3.833445962006746*^9}, {3.8334460106944036`*^9, 3.833446018225279*^9}, {
   3.8334460840346737`*^9, 3.833446120932086*^9}, {3.833446180399499*^9, 
   3.8334461807712965`*^9}, {3.8334462378377113`*^9, 3.833446268684877*^9}, 
   3.8334463396156654`*^9, {3.8334465410324917`*^9, 3.83344654984661*^9}, {
   3.8334466463642974`*^9, 3.8334466598988423`*^9}, {3.8334468361947265`*^9, 
   3.8334468702302523`*^9}, {3.8334470651234775`*^9, 
   3.8334471646265497`*^9}, {3.8334473564923224`*^9, 
   3.8334473934587035`*^9}, {3.8344736891863017`*^9, 
   3.8344737390712147`*^9}, {3.834473920762934*^9, 3.83447392611699*^9}, {
   3.8344740106895714`*^9, 3.8344741314482975`*^9}, {3.8344742320381694`*^9, 
   3.8344742387712975`*^9}, {3.834474292609805*^9, 3.8344743425115128`*^9}, {
   3.834474416584176*^9, 3.834474446149515*^9}, {3.834474732904535*^9, 
   3.8344747418601813`*^9}, 3.834474776258113*^9, 3.834475077536768*^9, {
   3.834475159716195*^9, 3.8344751706785746`*^9}, {3.8344801648615227`*^9, 
   3.834480209261722*^9}, {3.834480785557228*^9, 3.834480805368523*^9}, {
   3.834480890277172*^9, 3.834480920677453*^9}, {3.83448100136383*^9, 
   3.8344810553054037`*^9}, {3.83448129700933*^9, 3.8344812981832123`*^9}, {
   3.8344847540194187`*^9, 3.834484772611777*^9}, {3.8344848422716675`*^9, 
   3.8344848429743767`*^9}, {3.834484897921479*^9, 3.834484898454664*^9}, {
   3.834484933574949*^9, 3.8344849576623325`*^9}, {3.8344850769146185`*^9, 
   3.834485102027209*^9}, {3.8344851977976294`*^9, 3.834485237127387*^9}, {
   3.834486760372422*^9, 3.834486761228553*^9}, {3.834487380346547*^9, 
   3.834487382237317*^9}, {3.834646212220668*^9, 3.834646224512068*^9}, 
   3.8346463780582*^9, {3.834646849651642*^9, 3.834646854167413*^9}, 
   3.8346468980446568`*^9, 3.8346478598534374`*^9, {3.8346480841589127`*^9, 
   3.834648096250353*^9}, {3.834657847431553*^9, 3.834657873708005*^9}, {
   3.8346579501950197`*^9, 3.8346579561564054`*^9}, {3.8346579996087637`*^9, 
   3.8346580041052017`*^9}, {3.834658497450378*^9, 3.8346585934679227`*^9}, {
   3.83465866204039*^9, 3.8346586696861343`*^9}, {3.834659049035452*^9, 
   3.834659067087467*^9}, {3.8346591154877577`*^9, 3.8346591245287695`*^9}, {
   3.834659202388296*^9, 3.8346592131653337`*^9}, {3.8346594537841597`*^9, 
   3.8346594743273287`*^9}, {3.8346595398749547`*^9, 
   3.8346595469023895`*^9}, {3.8346595862325068`*^9, 
   3.8346595864019623`*^9}, {3.8346596247321143`*^9, 
   3.8346596287484217`*^9}, {3.8346596638253016`*^9, 
   3.8346596673760815`*^9}, {3.834659698650771*^9, 3.8346597288326693`*^9}, {
   3.834659766493613*^9, 3.8346597706411514`*^9}, {3.834659802718319*^9, 
   3.83465980290285*^9}, {3.8346598423608494`*^9, 3.834659846219604*^9}, {
   3.8346598780940104`*^9, 3.834659958761054*^9}, {3.8346600204164057`*^9, 
   3.8346600205638137`*^9}, 3.834660192238981*^9, {3.835081450961397*^9, 
   3.835081451326021*^9}, {3.8350816305658045`*^9, 3.835081632608562*^9}, {
   3.835082914378149*^9, 3.8350829319634237`*^9}, {3.835083020738917*^9, 
   3.8350830641140275`*^9}, {3.835083095794072*^9, 3.83508325171427*^9}, {
   3.8350832905457106`*^9, 3.835083385361415*^9}, {3.835083416865522*^9, 
   3.8350834538122034`*^9}, {3.835083484192299*^9, 3.835083528513958*^9}, {
   3.835083585859714*^9, 3.8350836759870925`*^9}, 3.8405142912083025`*^9, {
   3.840514406412388*^9, 3.8405144080095954`*^9}, {3.8405144499317245`*^9, 
   3.8405144502598567`*^9}, {3.840515055607935*^9, 3.8405150775007763`*^9}, {
   3.840521389900479*^9, 3.84052139383806*^9}, {3.8405214249167757`*^9, 
   3.840521425026161*^9}, {3.840521628488484*^9, 3.8405216418636675`*^9}, {
   3.840521696318078*^9, 3.8405217531869407`*^9}, {3.8405217874217815`*^9, 
   3.840521807855978*^9}, 3.8405242986937656`*^9, 3.84059415042731*^9, 
   3.8405942534770746`*^9, {3.8406156591287804`*^9, 3.840615675801176*^9}, {
   3.8418890949710255`*^9, 3.8418891028616633`*^9}, {3.8520264938821497`*^9, 
   3.8520265015361795`*^9}, 3.854176874909494*^9, 3.854176922573168*^9, {
   3.854176968880925*^9, 3.854177033403572*^9}, 3.8541772305819473`*^9, {
   3.854177459682791*^9, 3.854177524936524*^9}, {3.8541776831892695`*^9, 
   3.854177709414508*^9}, {3.8541778472525244`*^9, 3.854177909781122*^9}, {
   3.8541779581882286`*^9, 3.854177958714178*^9}, {3.8551178907256613`*^9, 
   3.855117893216771*^9}, {3.855117949273278*^9, 3.855117953198723*^9}, {
   3.85511800270957*^9, 3.855118004147394*^9}, {3.855120567902382*^9, 
   3.855120833952066*^9}, {3.8551208652427864`*^9, 3.85512092719797*^9}, 
   3.8551210237639275`*^9, 3.855121067912161*^9, 3.8551212102236223`*^9, 
   3.855121282527472*^9, {3.855121334094884*^9, 3.855121355199123*^9}, {
   3.8551214044953156`*^9, 3.855121515680249*^9}, {3.8551217263130608`*^9, 
   3.8551218893817043`*^9}, {3.8551219248219833`*^9, 3.855122204884926*^9}, {
   3.8551222575349183`*^9, 3.85512226143272*^9}, {3.855122292526442*^9, 
   3.8551223432066507`*^9}, {3.855122375626156*^9, 3.855122385000253*^9}, {
   3.8551224186315427`*^9, 3.855122917222375*^9}, {3.855126870965764*^9, 
   3.855126871195788*^9}, {3.855127240297579*^9, 3.855127240491428*^9}, {
   3.855127308753145*^9, 3.85512730914424*^9}, {3.8551273417449493`*^9, 
   3.855127341990553*^9}, {3.8551273922302647`*^9, 3.855127443577445*^9}, {
   3.855127481314095*^9, 3.85512748187385*^9}, {3.8551276440790443`*^9, 
   3.855127774771504*^9}, {3.8551278365506144`*^9, 3.85512783710728*^9}, {
   3.855127879612152*^9, 3.855127936933238*^9}, {3.855127972542715*^9, 
   3.85512797309823*^9}, {3.8551758151897507`*^9, 3.85517581542271*^9}, {
   3.85517586185079*^9, 3.8551758816368313`*^9}, {3.855175941374508*^9, 
   3.855175959956562*^9}, {3.8551759967962914`*^9, 3.855176024201838*^9}, {
   3.855176063561326*^9, 3.855176063884585*^9}, {3.855300046614592*^9, 
   3.855300061367598*^9}, {3.85530026660566*^9, 3.855300759895269*^9}, {
   3.855316644633916*^9, 3.855316650573618*^9}, {3.855372957271387*^9, 
   3.8553729594447527`*^9}, {3.855419001997065*^9, 3.855419004032303*^9}, {
   3.855422882041988*^9, 3.855422892685964*^9}, {3.8554230738396587`*^9, 
   3.855423106698799*^9}, {3.8555952731691647`*^9, 3.855595393098049*^9}, {
   3.855632004555827*^9, 3.855632044375424*^9}, {3.855632901189788*^9, 
   3.8556329488842154`*^9}, {3.855641715419777*^9, 3.855641800280883*^9}, {
   3.855641928684202*^9, 3.8556419460124426`*^9}, {3.8556613042388563`*^9, 
   3.8556613459194417`*^9}, {3.855661378303534*^9, 3.855661411679631*^9}, {
   3.855661527010618*^9, 3.8556616319862165`*^9}, {3.8556616780336657`*^9, 
   3.8556617246442657`*^9}, {3.855661772933441*^9, 3.8556617876385765`*^9}, 
   3.8556618494289703`*^9, 3.8556619140020113`*^9, {3.8556620482410126`*^9, 
   3.855662080609316*^9}, {3.8556621484344287`*^9, 3.8556621864675007`*^9}, 
   3.855662227044118*^9, {3.8556622900390787`*^9, 3.8556623588034782`*^9}, {
   3.8556629623079653`*^9, 3.8556630603053856`*^9}, {3.8556641204566383`*^9, 
   3.8556641271134653`*^9}, 3.855727596024582*^9, {3.855727779263343*^9, 
   3.855727896241065*^9}, 3.855735114153349*^9, {3.855735544847375*^9, 
   3.855735605028384*^9}, {3.855748240695146*^9, 3.855748258136832*^9}, {
   3.8557482887435985`*^9, 3.855748353576138*^9}, {3.855748384294804*^9, 
   3.8557484075453615`*^9}, {3.855748890926046*^9, 3.855748895373377*^9}, {
   3.8557489593103848`*^9, 3.855748959566972*^9}, {3.855749241724371*^9, 
   3.855749245775461*^9}, {3.85574932422248*^9, 3.8557494633755865`*^9}, {
   3.8557495023991976`*^9, 3.855749529759661*^9}, {3.85574956982212*^9, 
   3.85574962116794*^9}, {3.8557496531361237`*^9, 3.8557497087344036`*^9}, {
   3.8557498763365693`*^9, 3.8557499853909383`*^9}, {3.85575008203272*^9, 
   3.855750223296838*^9}, {3.8557502719660645`*^9, 3.8557502740449505`*^9}, {
   3.8557503374052773`*^9, 3.8557504121900373`*^9}, {3.855750558591251*^9, 
   3.85575056164517*^9}, {3.8557505958353577`*^9, 3.855750730894047*^9}, {
   3.8557510208295393`*^9, 3.8557511413685355`*^9}, {3.8559196970663214`*^9, 
   3.855919795594678*^9}, {3.855919856120371*^9, 3.855919930893119*^9}, {
   3.8559200048728046`*^9, 3.8559200473823752`*^9}, {3.855920105456056*^9, 
   3.8559201151572123`*^9}, {3.8559201790473204`*^9, 3.855920236215751*^9}, {
   3.855920365064623*^9, 3.855920371672233*^9}, {3.8559204449096537`*^9, 
   3.85592044541774*^9}, {3.8559205192778378`*^9, 3.855920538999115*^9}, {
   3.855920573201893*^9, 3.8559205852752113`*^9}, {3.855920651970785*^9, 
   3.8559206542047777`*^9}, {3.855920693281004*^9, 3.855920767922569*^9}, {
   3.855921034722438*^9, 3.8559210697418385`*^9}, {3.855921116433968*^9, 
   3.8559211932315793`*^9}, {3.8564209049060125`*^9, 
   3.8564209339626765`*^9}, {3.8564209777227287`*^9, 
   3.8564210796412826`*^9}, {3.8564211362574697`*^9, 3.856421138033682*^9}, {
   3.8564211748957434`*^9, 3.8564211758677316`*^9}, {3.856423472606225*^9, 
   3.8564234738416386`*^9}, 3.8564236578437333`*^9, {3.856425194060295*^9, 
   3.8564252311510925`*^9}, {3.8564257823051243`*^9, 3.856425786916071*^9}, {
   3.8564285267477465`*^9, 3.8564285648579173`*^9}, {3.8564286008413887`*^9, 
   3.8564286201356964`*^9}, {3.856428652651045*^9, 3.8564286810818233`*^9}, {
   3.8564287385222087`*^9, 3.856428779546192*^9}, {3.856429032942376*^9, 
   3.8564290573766327`*^9}, {3.856429154111636*^9, 3.8564291601555214`*^9}, 
   3.8564292321752615`*^9, 3.85642928366203*^9, {3.8564293540664525`*^9, 
   3.856429390298552*^9}, 3.856429636942296*^9, {3.8564298117607307`*^9, 
   3.8564298614254837`*^9}, {3.856496962375908*^9, 3.8564969765412536`*^9}, {
   3.856524517532361*^9, 3.856524685362573*^9}, {3.856524735266035*^9, 
   3.856524735782672*^9}, 3.8565247742115717`*^9, {3.8565248104750986`*^9, 
   3.8565248332639027`*^9}, {3.8565249088460445`*^9, 3.85652498389754*^9}, 
   3.8565250159023943`*^9},
 CellLabel->
  "In[428]:=",ExpressionUUID->"338c42d6-d11a-47da-a5da-bb8b8d6eb1e3"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->
  "In[431]:=",ExpressionUUID->"b83f6ece-579b-403d-b08f-f609d64274a2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Code", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f2", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"a", ",", "b", ",", "c"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "dim"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "dim"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "dim"}], "}"}]}], "]"}]}], ";"}], 
   StyleBox["\[IndentingNewLine]",
    FontSize->12], 
   RowBox[{
    RowBox[{"f2", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"f2", "/.", "algebra"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"{", "3", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"a", "=", "1"}], ",", " ", 
      RowBox[{"a", "\[LessEqual]", "dim"}], ",", " ", 
      RowBox[{"a", "++"}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"b", "=", "1"}], ",", " ", 
        RowBox[{"b", "\[LessEqual]", "dim"}], ",", " ", 
        RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"c", "=", "1"}], ",", 
          RowBox[{"c", "\[LessEqual]", "dim"}], ",", " ", 
          RowBox[{"c", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"f2", "[", 
                 RowBox[{"[", 
                  RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], "===", " ",
                 "0"}], ")"}], "\[Equal]", "False"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"f2", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c", ",", "b"}], "]"}], "]"}], "=", 
               RowBox[{"-", 
                RowBox[{"f2", "[", 
                 RowBox[{"[", 
                  RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}]}]}], 
              ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DS", "=", 
     RowBox[{"{", "dim", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CS", "=", 
     RowBox[{"{", "dim", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MDS", "=", 
     RowBox[{"IdentityMatrix", "[", "dim", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MCS", "=", 
     RowBox[{"IdentityMatrix", "[", "dim", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "DS", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"While", "[", 
     RowBox[{
      RowBox[{"DuplicateFreeQ", "[", "DS", "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"L", "=", 
        RowBox[{"Last", "[", "DS", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"x", "=", "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{"M", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "dim"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "dim"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"a", "=", "1"}], ",", 
         RowBox[{"a", "\[LessEqual]", " ", "L"}], ",", 
         RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"b", "=", "1"}], ",", 
           RowBox[{"b", "\[LessEqual]", " ", "L"}], ",", 
           RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"k", "=", "1"}], ",", 
              RowBox[{"k", "\[LessEqual]", " ", "dim"}], ",", 
              RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"i", "=", "1"}], ",", 
                 RowBox[{"i", "\[LessEqual]", " ", "dim"}], ",", 
                 RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
                 RowBox[{"For", "[", 
                  RowBox[{
                   RowBox[{"j", "=", "1"}], ",", 
                   RowBox[{"j", "\[LessEqual]", " ", "dim"}], ",", 
                   RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"M", "[", 
                    StyleBox[
                    RowBox[{"[", 
                    RowBox[{"x", ",", "k"}], "]"}],
                    FontColor->GrayLevel[0]], 
                    StyleBox["]",
                    FontColor->GrayLevel[0]]}], 
                    StyleBox["+=",
                    FontColor->GrayLevel[0]], 
                    StyleBox[
                    RowBox[{
                    RowBox[{"MDS", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "i"}], "]"}], "]"}], "*", 
                    RowBox[{"MDS", "[", 
                    RowBox[{"[", 
                    RowBox[{"b", ",", "j"}], "]"}], "]"}], "*", 
                    RowBox[{"f2", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "i", ",", "j"}], "]"}], "]"}]}],
                    FontColor->GrayLevel[0]]}], 
                    StyleBox[";",
                    FontColor->GrayLevel[0]]}]}], "\[IndentingNewLine]", 
                  "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Norm", "[", 
                RowBox[{"M", "[", 
                 RowBox[{"[", "x", "]"}], "]"}], "]"}], "<", "epsilon"}], ",",
               "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Goto", "[", "nextvec", "]"}], ";"}]}], 
             "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"M2", "=", 
             RowBox[{"DeleteCases", "[", 
              RowBox[{"M", ",", 
               RowBox[{"{", 
                RowBox[{"0", ".."}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"MatrixRank", "[", "M2", "]"}], "==", "x"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"M3", "=", 
                RowBox[{"Join", "[", 
                 RowBox[{"M2", ",", 
                  StyleBox[
                   RowBox[{"NullSpace", "[", "M2", "]"}],
                   FontColor->GrayLevel[0]]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"detM", "=", 
                RowBox[{"Det", "[", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Normalize", "[", 
                    RowBox[{"M3", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", 
                    RowBox[{"Length", "[", "M3", "]"}]}], "}"}]}], "]"}], 
                 "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Abs", "[", "detM", "]"}], ">", "epsilon"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"x", "++"}], ";"}]}], 
                StyleBox["]",
                 FontColor->GrayLevel[0]]}], 
               StyleBox[";",
                FontColor->GrayLevel[0]], "\[IndentingNewLine]", 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"x", "\[Equal]", 
                  RowBox[{"dim", "+", "1"}]}], ",", 
                 RowBox[{
                  RowBox[{"Goto", "[", "end", "]"}], ";"}]}], "]"}], ";"}]}], 
             "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"Label", "[", "nextvec", "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Label", "[", "end", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"DS", ",", 
         RowBox[{"x", "-", "1"}]}], "]"}], ";", "\[IndentingNewLine]", 
       StyleBox[
        RowBox[{"tempM", "=", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{"M", ",", 
           RowBox[{"{", 
            RowBox[{"0", ".."}], "}"}]}], "]"}]}],
        FontColor->GrayLevel[0]], 
       StyleBox[";",
        FontColor->GrayLevel[0]], 
       StyleBox["\[IndentingNewLine]",
        FontColor->GrayLevel[0]], 
       StyleBox[
        RowBox[{"MDS", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Normalize", "[", 
            RowBox[{"tempM", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", "tempM", "]"}]}], "}"}]}], "]"}]}],
        FontColor->GrayLevel[0]], 
       StyleBox[";",
        FontColor->GrayLevel[0]]}]}], "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "CS", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"While", "[", 
     RowBox[{
      RowBox[{"DuplicateFreeQ", "[", "CS", "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"L", "=", 
        RowBox[{"Last", "[", "CS", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"x", "=", "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{"M", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "dim"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "dim"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"a", "=", "1"}], ",", 
         RowBox[{"a", "\[LessEqual]", " ", "L"}], ",", 
         RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"b", "=", "1"}], ",", 
           RowBox[{"b", "\[LessEqual]", " ", "dim"}], ",", 
           RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"k", "=", "1"}], ",", 
              RowBox[{"k", "\[LessEqual]", " ", "dim"}], ",", 
              RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"i", "=", "1"}], ",", 
                 RowBox[{"i", "\[LessEqual]", " ", "dim"}], ",", 
                 RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
                 RowBox[{"For", "[", 
                  RowBox[{
                   RowBox[{"j", "=", "1"}], ",", 
                   RowBox[{"j", "\[LessEqual]", " ", "dim"}], ",", 
                   RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
                   StyleBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"M", "[", 
                    RowBox[{"[", 
                    RowBox[{"x", ",", "k"}], "]"}], "]"}], "+=", 
                    RowBox[{
                    RowBox[{"MCS", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "i"}], "]"}], "]"}], "*", 
                    RowBox[{
                    RowBox[{"IdentityMatrix", "[", "dim", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"b", ",", "j"}], "]"}], "]"}], "*", 
                    RowBox[{"f2", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "i", ",", "j"}], "]"}], "]"}]}]}], ";"}],
                    FontColor->GrayLevel[0]]}], "\[IndentingNewLine]", 
                  "]"}]}], "]"}], ";"}]}], 
             StyleBox["\[IndentingNewLine]",
              FontColor->GrayLevel[0]], "]"}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Norm", "[", 
                RowBox[{"M", "[", 
                 RowBox[{"[", "x", "]"}], "]"}], "]"}], "<", "epsilon"}], ",",
               "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Goto", "[", "nextvec", "]"}], ";"}]}], 
             "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"M2", "=", 
             RowBox[{"DeleteCases", "[", 
              RowBox[{"M", ",", 
               RowBox[{"{", 
                RowBox[{"0", ".."}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"MatrixRank", "[", "M2", "]"}], "==", "x"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"M3", "=", 
                RowBox[{"Join", "[", 
                 RowBox[{"M2", ",", 
                  StyleBox[
                   RowBox[{"NullSpace", "[", "M2", "]"}],
                   FontColor->GrayLevel[0]]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"detM", "=", 
                RowBox[{"Det", "[", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Normalize", "[", 
                    RowBox[{"M3", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", 
                    RowBox[{"Length", "[", "M3", "]"}]}], "}"}]}], "]"}], 
                 "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Abs", "[", "detM", "]"}], ">", "epsilon"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"x", "++"}], ";"}]}], 
                StyleBox["]",
                 FontColor->GrayLevel[0]]}], ";", "\[IndentingNewLine]", 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"x", "\[Equal]", 
                  RowBox[{"dim", "+", "1"}]}], ",", 
                 RowBox[{
                  RowBox[{"Goto", "[", "end", "]"}], ";"}]}], "]"}], ";"}]}], 
             "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"Label", "[", "nextvec", "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Label", "[", "end", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"CS", ",", 
         RowBox[{"x", "-", "1"}]}], "]"}], ";", "\[IndentingNewLine]", 
       StyleBox[
        RowBox[{"tempM", "=", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{"M", ",", 
           RowBox[{"{", 
            RowBox[{"0", ".."}], "}"}]}], "]"}]}],
        FontColor->GrayLevel[0]], 
       StyleBox[";",
        FontColor->GrayLevel[0]], 
       StyleBox["\[IndentingNewLine]",
        FontColor->GrayLevel[0]], 
       StyleBox[
        RowBox[{"MCS", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Normalize", "[", 
            RowBox[{"tempM", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", "tempM", "]"}]}], "}"}]}], "]"}]}],
        FontColor->GrayLevel[0]], 
       StyleBox[";",
        FontColor->GrayLevel[0]]}]}], "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DS", "=", 
     RowBox[{"DeleteDuplicates", "[", "DS", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CS", "=", 
     RowBox[{"DeleteDuplicates", "[", "CS", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<CS = \>\"", ",", "CS"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<DS = \>\"", ",", " ", "DS"}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Solv", " ", "=", "False"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Last", "[", "DS", "]"}], "\[Equal]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", "\"\<The algebra is solvable.\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Solv", " ", "=", "True"}], ";"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", "\"\<The algebra is not solvable.\>\"", "]"}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Last", "[", "CS", "]"}], "\[Equal]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", "\"\<The algebra is nilpotent.\>\"", "]"}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Killing", " ", "form"}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", " ", 
       RowBox[{"{", 
        RowBox[{"a", ",", "dim"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "dim"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", "\[LessEqual]", "dim"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", " ", "=", " ", "1"}], ",", " ", 
        RowBox[{"j", "\[LessEqual]", "i"}], ",", " ", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"B", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"f2", "[", 
              RowBox[{"[", 
               RowBox[{"n", ",", "i", ",", "m"}], "]"}], "]"}], "*", 
             RowBox[{"f2", "[", 
              RowBox[{"[", 
               RowBox[{"m", ",", "j", ",", "n"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "1", ",", "dim"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"B", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "i"}], "]"}], "]"}], "=", 
          RowBox[{"B", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ev", " ", "=", " ", 
     RowBox[{"Eigenvalues", "[", "B", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nbZ", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nbPos", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", " ", 
      RowBox[{"i", "\[LessEqual]", " ", "dim"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"evi", "=", 
        RowBox[{"ev", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "evi", "]"}], "<", "epsilon"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"nbZ", "+=", "1"}], ";"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"evi", ">", "0"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"nbPos", "+=", "1"}], ";"}]}], "]"}], ";"}]}], "]"}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<B has \>\"", ",", " ", 
      RowBox[{"dim", " ", "-", " ", "nbZ", " ", "-", " ", "nbPos"}], ",", 
      " ", "\"\< negative eigenvalue(s) and \>\"", ",", " ", "nbPos", ",", 
      " ", "\"\< positive eigenvalue(s):\>\""}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"Sort", "[", 
      RowBox[{"Eigenvalues", "[", "B", "]"}], "]"}], "]"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.833442807836834*^9, 3.833442922949965*^9}, {
   3.833445400693412*^9, 3.8334455471612005`*^9}, {3.833445625369048*^9, 
   3.833445635141576*^9}, {3.8334457433034253`*^9, 3.833445855036128*^9}, {
   3.833445887253615*^9, 3.833445887627924*^9}, {3.83344596167153*^9, 
   3.833445962006746*^9}, {3.8334460106944036`*^9, 3.833446018225279*^9}, {
   3.8334460840346737`*^9, 3.833446120932086*^9}, {3.833446180399499*^9, 
   3.8334461807712965`*^9}, {3.8334462378377113`*^9, 3.833446268684877*^9}, 
   3.8334463396156654`*^9, {3.8334465410324917`*^9, 3.83344654984661*^9}, {
   3.8334466463642974`*^9, 3.8334466598988423`*^9}, {3.8334468361947265`*^9, 
   3.8334468702302523`*^9}, {3.8334470651234775`*^9, 
   3.8334471646265497`*^9}, {3.8334473564923224`*^9, 
   3.8334473934587035`*^9}, {3.8344736891863017`*^9, 
   3.8344737390712147`*^9}, {3.834473920762934*^9, 3.83447392611699*^9}, {
   3.8344740106895714`*^9, 3.8344741314482975`*^9}, {3.8344742320381694`*^9, 
   3.8344742387712975`*^9}, {3.834474292609805*^9, 3.8344743425115128`*^9}, {
   3.834474416584176*^9, 3.834474446149515*^9}, {3.834474732904535*^9, 
   3.8344747418601813`*^9}, 3.834474776258113*^9, 3.834475077536768*^9, {
   3.834475159716195*^9, 3.8344751706785746`*^9}, {3.8344801648615227`*^9, 
   3.834480209261722*^9}, {3.834480785557228*^9, 3.834480805368523*^9}, {
   3.834480890277172*^9, 3.834480920677453*^9}, {3.83448100136383*^9, 
   3.8344810553054037`*^9}, {3.83448129700933*^9, 3.8344812981832123`*^9}, {
   3.8344847540194187`*^9, 3.834484772611777*^9}, {3.8344848422716675`*^9, 
   3.8344848429743767`*^9}, {3.834484897921479*^9, 3.834484898454664*^9}, {
   3.834484933574949*^9, 3.8344849576623325`*^9}, {3.8344850769146185`*^9, 
   3.834485102027209*^9}, {3.8344851977976294`*^9, 3.834485237127387*^9}, {
   3.834486760372422*^9, 3.834486761228553*^9}, {3.834487380346547*^9, 
   3.834487382237317*^9}, {3.834646212220668*^9, 3.834646224512068*^9}, 
   3.8346463780582*^9, {3.834646849651642*^9, 3.834646854167413*^9}, 
   3.8346468980446568`*^9, 3.8346478598534374`*^9, {3.8346480841589127`*^9, 
   3.834648096250353*^9}, {3.834657847431553*^9, 3.834657873708005*^9}, {
   3.8346579501950197`*^9, 3.8346579561564054`*^9}, {3.8346579996087637`*^9, 
   3.8346580041052017`*^9}, {3.834658497450378*^9, 3.8346585934679227`*^9}, {
   3.83465866204039*^9, 3.8346586696861343`*^9}, {3.834659049035452*^9, 
   3.834659067087467*^9}, {3.8346591154877577`*^9, 3.8346591245287695`*^9}, {
   3.834659202388296*^9, 3.8346592131653337`*^9}, {3.8346594537841597`*^9, 
   3.8346594743273287`*^9}, {3.8346595398749547`*^9, 
   3.8346595469023895`*^9}, {3.8346595862325068`*^9, 
   3.8346595864019623`*^9}, {3.8346596247321143`*^9, 
   3.8346596287484217`*^9}, {3.8346596638253016`*^9, 
   3.8346596673760815`*^9}, {3.834659698650771*^9, 3.8346597288326693`*^9}, {
   3.834659766493613*^9, 3.8346597706411514`*^9}, {3.834659802718319*^9, 
   3.83465980290285*^9}, {3.8346598423608494`*^9, 3.834659846219604*^9}, {
   3.8346598780940104`*^9, 3.834659958761054*^9}, {3.8346600204164057`*^9, 
   3.8346600205638137`*^9}, 3.834660192238981*^9, {3.835081450961397*^9, 
   3.835081451326021*^9}, {3.8350816305658045`*^9, 3.835081632608562*^9}, {
   3.835082914378149*^9, 3.8350829319634237`*^9}, {3.835083020738917*^9, 
   3.8350830641140275`*^9}, {3.835083095794072*^9, 3.83508325171427*^9}, {
   3.8350832905457106`*^9, 3.835083385361415*^9}, {3.835083416865522*^9, 
   3.8350834538122034`*^9}, {3.835083484192299*^9, 3.835083528513958*^9}, {
   3.835083585859714*^9, 3.8350836759870925`*^9}, 3.8405142912083025`*^9, {
   3.840514406412388*^9, 3.8405144080095954`*^9}, {3.8405144499317245`*^9, 
   3.8405144502598567`*^9}, {3.840515055607935*^9, 3.8405150775007763`*^9}, {
   3.840521389900479*^9, 3.84052139383806*^9}, {3.8405214249167757`*^9, 
   3.840521425026161*^9}, {3.840521628488484*^9, 3.8405216418636675`*^9}, {
   3.840521696318078*^9, 3.8405217531869407`*^9}, {3.8405217874217815`*^9, 
   3.840521807855978*^9}, 3.8405242986937656`*^9, 3.84059415042731*^9, 
   3.8405942534770746`*^9, {3.8406156591287804`*^9, 3.840615675801176*^9}, {
   3.8418890949710255`*^9, 3.8418891028616633`*^9}, {3.8520264938821497`*^9, 
   3.8520265015361795`*^9}, 3.854176874909494*^9, 3.854176922573168*^9, {
   3.854176968880925*^9, 3.854177033403572*^9}, 3.8541772305819473`*^9, {
   3.854177459682791*^9, 3.854177524936524*^9}, {3.8541776831892695`*^9, 
   3.854177709414508*^9}, {3.8541778472525244`*^9, 3.854177909781122*^9}, {
   3.8541779581882286`*^9, 3.854177958714178*^9}, {3.8551178907256613`*^9, 
   3.855117893216771*^9}, {3.855117949273278*^9, 3.855117953198723*^9}, {
   3.85511800270957*^9, 3.855118004147394*^9}, {3.855120567902382*^9, 
   3.855120833952066*^9}, {3.8551208652427864`*^9, 3.85512092719797*^9}, 
   3.8551210237639275`*^9, 3.855121067912161*^9, 3.8551212102236223`*^9, 
   3.855121282527472*^9, {3.855121334094884*^9, 3.855121355199123*^9}, {
   3.8551214044953156`*^9, 3.855121515680249*^9}, {3.8551217263130608`*^9, 
   3.8551218893817043`*^9}, {3.8551219248219833`*^9, 3.855122204884926*^9}, {
   3.8551222575349183`*^9, 3.85512226143272*^9}, {3.855122292526442*^9, 
   3.8551223432066507`*^9}, {3.855122375626156*^9, 3.855122385000253*^9}, {
   3.8551224186315427`*^9, 3.855122917222375*^9}, {3.855126870965764*^9, 
   3.855126871195788*^9}, {3.855127240297579*^9, 3.855127240491428*^9}, {
   3.855127308753145*^9, 3.85512730914424*^9}, {3.8551273417449493`*^9, 
   3.855127341990553*^9}, {3.8551273922302647`*^9, 3.855127443577445*^9}, {
   3.855127481314095*^9, 3.85512748187385*^9}, {3.8551276440790443`*^9, 
   3.855127774771504*^9}, {3.8551278365506144`*^9, 3.85512783710728*^9}, {
   3.855127879612152*^9, 3.855127936933238*^9}, {3.855127972542715*^9, 
   3.85512797309823*^9}, {3.8551758151897507`*^9, 3.85517581542271*^9}, {
   3.85517586185079*^9, 3.8551758816368313`*^9}, {3.855175941374508*^9, 
   3.855175959956562*^9}, {3.8551759967962914`*^9, 3.855176024201838*^9}, {
   3.855176063561326*^9, 3.855176063884585*^9}, {3.855300046614592*^9, 
   3.855300061367598*^9}, {3.85530026660566*^9, 3.855300759895269*^9}, {
   3.855316644633916*^9, 3.855316650573618*^9}, {3.855372957271387*^9, 
   3.8553729594447527`*^9}, {3.855419001997065*^9, 3.855419004032303*^9}, {
   3.855422882041988*^9, 3.855422892685964*^9}, {3.8554230738396587`*^9, 
   3.855423106698799*^9}, {3.8555952731691647`*^9, 3.855595393098049*^9}, {
   3.855632004555827*^9, 3.855632044375424*^9}, {3.855632901189788*^9, 
   3.8556329488842154`*^9}, {3.855641715419777*^9, 3.855641800280883*^9}, {
   3.855641928684202*^9, 3.8556419460124426`*^9}, {3.8556613042388563`*^9, 
   3.8556613459194417`*^9}, {3.855661378303534*^9, 3.855661411679631*^9}, {
   3.855661527010618*^9, 3.8556616319862165`*^9}, {3.8556616780336657`*^9, 
   3.8556617246442657`*^9}, {3.855661772933441*^9, 3.8556617876385765`*^9}, 
   3.8556618494289703`*^9, 3.8556619140020113`*^9, {3.8556620482410126`*^9, 
   3.855662080609316*^9}, {3.8556621484344287`*^9, 3.8556621864675007`*^9}, 
   3.855662227044118*^9, {3.8556622900390787`*^9, 3.8556623588034782`*^9}, {
   3.8556629623079653`*^9, 3.8556630603053856`*^9}, {3.8556641204566383`*^9, 
   3.8556641271134653`*^9}, 3.855727596024582*^9, {3.855727779263343*^9, 
   3.855727896241065*^9}, 3.855735114153349*^9, {3.855735544847375*^9, 
   3.855735605028384*^9}, {3.855748240695146*^9, 3.855748258136832*^9}, {
   3.8557482887435985`*^9, 3.855748353576138*^9}, {3.855748384294804*^9, 
   3.8557484075453615`*^9}, {3.855748890926046*^9, 3.855748895373377*^9}, {
   3.8557489593103848`*^9, 3.855748959566972*^9}, {3.855749241724371*^9, 
   3.855749245775461*^9}, {3.85574932422248*^9, 3.8557494633755865`*^9}, {
   3.8557495023991976`*^9, 3.855749529759661*^9}, {3.85574956982212*^9, 
   3.85574962116794*^9}, {3.8557496531361237`*^9, 3.8557497087344036`*^9}, {
   3.8557498763365693`*^9, 3.8557499853909383`*^9}, {3.85575008203272*^9, 
   3.855750223296838*^9}, {3.8557502719660645`*^9, 3.8557502740449505`*^9}, {
   3.8557503374052773`*^9, 3.8557504121900373`*^9}, {3.855750558591251*^9, 
   3.85575056164517*^9}, {3.8557505958353577`*^9, 3.855750730894047*^9}, {
   3.8557510208295393`*^9, 3.8557511413685355`*^9}, {3.8559196970663214`*^9, 
   3.855919795594678*^9}, {3.855919856120371*^9, 3.855919930893119*^9}, {
   3.8559200048728046`*^9, 3.8559200473823752`*^9}, {3.855920105456056*^9, 
   3.8559201151572123`*^9}, {3.8559201790473204`*^9, 3.855920236215751*^9}, {
   3.855920365064623*^9, 3.855920371672233*^9}, {3.8559204449096537`*^9, 
   3.85592044541774*^9}, {3.8559205192778378`*^9, 3.855920538999115*^9}, {
   3.855920573201893*^9, 3.8559205852752113`*^9}, {3.855920651970785*^9, 
   3.8559206542047777`*^9}, {3.855920693281004*^9, 3.855920767922569*^9}, {
   3.855921034722438*^9, 3.8559210697418385`*^9}, {3.855921116433968*^9, 
   3.8559211932315793`*^9}, {3.8564209049060125`*^9, 
   3.8564209339626765`*^9}, {3.8564209777227287`*^9, 
   3.8564210796412826`*^9}, {3.8564211362574697`*^9, 3.856421138033682*^9}, {
   3.8564211748957434`*^9, 3.8564211758677316`*^9}, {3.856423472606225*^9, 
   3.8564234738416386`*^9}, 3.8564236578437333`*^9, {3.856425194060295*^9, 
   3.8564252311510925`*^9}, {3.8564257823051243`*^9, 3.856425786916071*^9}, {
   3.8564285267477465`*^9, 3.8564285648579173`*^9}, {3.8564286008413887`*^9, 
   3.8564286201356964`*^9}, {3.856428652651045*^9, 3.8564286810818233`*^9}, {
   3.8564287385222087`*^9, 3.856428779546192*^9}, {3.856429032942376*^9, 
   3.8564290573766327`*^9}, {3.856429154111636*^9, 3.8564291601555214`*^9}, 
   3.8564292321752615`*^9, 3.85642928366203*^9, {3.8564293540664525`*^9, 
   3.856429390298552*^9}, 3.856429636942296*^9, {3.8564298117607307`*^9, 
   3.8564298614254837`*^9}, {3.856496962375908*^9, 3.8564969765412536`*^9}, {
   3.856524517532361*^9, 3.856524685362573*^9}, {3.856524735266035*^9, 
   3.856524735782672*^9}, 3.8565247742115717`*^9, {3.8565248104750986`*^9, 
   3.8565248332639027`*^9}, {3.8565249088460445`*^9, 3.85652498389754*^9}, 
   3.8565250159023943`*^9, {3.8565250661112757`*^9, 3.856525099164948*^9}, {
   3.856525131716784*^9, 3.8565252162301764`*^9}, {3.8565261985225215`*^9, 
   3.856526251873122*^9}, 3.856526590357256*^9, {3.8565269656827035`*^9, 
   3.8565269787490187`*^9}, {3.8565316097762833`*^9, 
   3.8565316157751536`*^9}, {3.856531867189333*^9, 3.8565319276653633`*^9}},
 CellLabel->
  "In[432]:=",ExpressionUUID->"99b987c0-b84f-47af-8470-2d1acf0a9ef4"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"CS = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "6", "}"}]}],
  SequenceForm["CS = ", {6}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.856425789912114*^9, 3.856428711869968*^9, {3.8564287633531833`*^9, 
   3.8564287804169507`*^9}, 3.8564290925389147`*^9, 3.8564291617883425`*^9, {
   3.8564292329489365`*^9, 3.856429237714122*^9}, {3.856429284564129*^9, 
   3.856429308597449*^9}, 3.8564293968559675`*^9, {3.856429620398303*^9, 
   3.856429638544051*^9}, 3.856429677006774*^9, 3.8564297150729456`*^9, 
   3.8564970862958193`*^9, 3.8565261202936945`*^9, 3.8565262928133345`*^9, 
   3.8565265947705264`*^9, 3.85652663825449*^9, 3.8565266995411444`*^9, {
   3.856526997714158*^9, 3.856527017773179*^9}, 3.8565315435004463`*^9, 
   3.8565316191509843`*^9, 3.856531706290042*^9, 3.8565317585828953`*^9, 
   3.856531948588686*^9},
 CellLabel->
  "During evaluation of \
In[432]:=",ExpressionUUID->"3ccb627f-b1ca-4e61-b0b7-d999e5bd9c22"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DS = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "6", "}"}]}],
  SequenceForm["DS = ", {6}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.856425789912114*^9, 3.856428711869968*^9, {3.8564287633531833`*^9, 
   3.8564287804169507`*^9}, 3.8564290925389147`*^9, 3.8564291617883425`*^9, {
   3.8564292329489365`*^9, 3.856429237714122*^9}, {3.856429284564129*^9, 
   3.856429308597449*^9}, 3.8564293968559675`*^9, {3.856429620398303*^9, 
   3.856429638544051*^9}, 3.856429677006774*^9, 3.8564297150729456`*^9, 
   3.8564970862958193`*^9, 3.8565261202936945`*^9, 3.8565262928133345`*^9, 
   3.8565265947705264`*^9, 3.85652663825449*^9, 3.8565266995411444`*^9, {
   3.856526997714158*^9, 3.856527017773179*^9}, 3.8565315435004463`*^9, 
   3.8565316191509843`*^9, 3.856531706290042*^9, 3.8565317585828953`*^9, 
   3.8565319485916862`*^9},
 CellLabel->
  "During evaluation of \
In[432]:=",ExpressionUUID->"1761bf0e-cefc-489c-bfc0-92b994a9c8dc"],

Cell[BoxData["\<\"The algebra is not solvable.\"\>"], "Print",
 CellChangeTimes->{
  3.856425789912114*^9, 3.856428711869968*^9, {3.8564287633531833`*^9, 
   3.8564287804169507`*^9}, 3.8564290925389147`*^9, 3.8564291617883425`*^9, {
   3.8564292329489365`*^9, 3.856429237714122*^9}, {3.856429284564129*^9, 
   3.856429308597449*^9}, 3.8564293968559675`*^9, {3.856429620398303*^9, 
   3.856429638544051*^9}, 3.856429677006774*^9, 3.8564297150729456`*^9, 
   3.8564970862958193`*^9, 3.8565261202936945`*^9, 3.8565262928133345`*^9, 
   3.8565265947705264`*^9, 3.85652663825449*^9, 3.8565266995411444`*^9, {
   3.856526997714158*^9, 3.856527017773179*^9}, 3.8565315435004463`*^9, 
   3.8565316191509843`*^9, 3.856531706290042*^9, 3.8565317585828953`*^9, 
   3.856531948593686*^9},
 CellLabel->
  "During evaluation of \
In[432]:=",ExpressionUUID->"48ffd803-3e5a-4bc4-a306-df42c6a3d86a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"B has \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" negative eigenvalue(s) and \"\>", 
   "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" positive eigenvalue(s):\"\>"}],
  SequenceForm[
  "B has ", 2, " negative eigenvalue(s) and ", 4, " positive eigenvalue(s):"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.856425789912114*^9, 3.856428711869968*^9, {3.8564287633531833`*^9, 
   3.8564287804169507`*^9}, 3.8564290925389147`*^9, 3.8564291617883425`*^9, {
   3.8564292329489365`*^9, 3.856429237714122*^9}, {3.856429284564129*^9, 
   3.856429308597449*^9}, 3.8564293968559675`*^9, {3.856429620398303*^9, 
   3.856429638544051*^9}, 3.856429677006774*^9, 3.8564297150729456`*^9, 
   3.8564970862958193`*^9, 3.8565261202936945`*^9, 3.8565262928133345`*^9, 
   3.8565265947705264`*^9, 3.85652663825449*^9, 3.8565266995411444`*^9, {
   3.856526997714158*^9, 3.856527017773179*^9}, 3.8565315435004463`*^9, 
   3.8565316191509843`*^9, 3.856531706290042*^9, 3.8565317585828953`*^9, 
   3.8565319485963125`*^9},
 CellLabel->
  "During evaluation of \
In[432]:=",ExpressionUUID->"771d0233-6fa0-48be-a06a-b6a30b982000"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.0919268829905111`"}], ",", 
   RowBox[{"-", "0.0022119422715711767`"}], ",", "0.00019030646241993975`", 
   ",", "0.000275772796648017`", ",", "0.02243046125998361`", ",", 
   "0.030353220471536622`"}], "}"}]], "Print",
 CellChangeTimes->{
  3.856425789912114*^9, 3.856428711869968*^9, {3.8564287633531833`*^9, 
   3.8564287804169507`*^9}, 3.8564290925389147`*^9, 3.8564291617883425`*^9, {
   3.8564292329489365`*^9, 3.856429237714122*^9}, {3.856429284564129*^9, 
   3.856429308597449*^9}, 3.8564293968559675`*^9, {3.856429620398303*^9, 
   3.856429638544051*^9}, 3.856429677006774*^9, 3.8564297150729456`*^9, 
   3.8564970862958193`*^9, 3.8565261202936945`*^9, 3.8565262928133345`*^9, 
   3.8565265947705264`*^9, 3.85652663825449*^9, 3.8565266995411444`*^9, {
   3.856526997714158*^9, 3.856527017773179*^9}, 3.8565315435004463`*^9, 
   3.8565316191509843`*^9, 3.856531706290042*^9, 3.8565317585828953`*^9, 
   3.8565319486003513`*^9},
 CellLabel->
  "During evaluation of \
In[432]:=",ExpressionUUID->"cfa87ac6-27df-49a1-ba69-7b8b73ec9e2c"]
}, Open  ]]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->
  "In[456]:=",ExpressionUUID->"de48174b-e339-4ce5-ae33-eb67ac35df94"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Data", " ", "base", " ", "of", " ", "6"}], "-", 
     RowBox[{"dimensional", " ", "candidate", " ", "Lie", " ", "algebras"}]}],
     ",", " ", 
    RowBox[{
    "and", " ", "comparison", " ", "to", " ", "the", " ", "initial", " ", 
     "one"}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"dim", "\[Equal]", "6"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"nA", "=", "25"}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{"total", " ", "number", " ", "of", " ", "algebras"}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"fp", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "nA"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "dim"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "dim"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "dim"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"non", "-", 
         RowBox[{"solvable", " ", "unimodular", " ", "algebras"}]}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"name", "[", "1", "]"}], "=", "\"\<so(3,1)\>\""}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "3", ",", "1", ",", "2"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2", ",", "1", ",", "3"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "6", ",", "1", ",", "5"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "5", ",", "1", ",", "6"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "3"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "6", ",", "2", ",", "4"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "4", ",", "2", ",", "6"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "5", ",", "3", ",", "4"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "4", ",", "3", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1", ",", "5", ",", "6"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cs", "[", "1", "]"}], "=", 
        RowBox[{"{", "6", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ds", "[", "1", "]"}], "=", 
        RowBox[{"{", "6", "}"}]}], ";", "\[IndentingNewLine]", 
       StyleBox[
        RowBox[{
         RowBox[{"sgn", "[", "1", "]"}], "=", 
         RowBox[{"{", 
          RowBox[{"3", ",", "0", ",", "3"}], "}"}]}], "Code"], 
       StyleBox[";", "Code"], 
       StyleBox["\[IndentingNewLine]", "Text"], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"name", "[", "2", "]"}], "=", "\"\<so(3) + Heis3\>\""}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1", ",", "4", ",", "6"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "3", ",", "2", ",", "5"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "5", ",", "2", ",", "3"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cs", "[", "2", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "4", ",", "3"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ds", "[", "2", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "4", ",", "3"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       StyleBox[
        RowBox[{
         RowBox[{"sgn", "[", "2", "]"}], "=", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3", ",", "0"}], "}"}]}], "Code"], 
       StyleBox[";", "Code"], 
       StyleBox["\[IndentingNewLine]", "Text"], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"name", "[", "3", "]"}], "=", "\"\<so(2,1) + Heis3\>\""}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1", ",", "4", ",", "6"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "2", ",", "3", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "5", ",", "2", ",", "3"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cs", "[", "3", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "4", ",", "3"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ds", "[", "3", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "4", ",", "3"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         StyleBox[
          RowBox[{"s", 
           StyleBox["gn", "Code"]}]], 
         StyleBox["[", "Code"], 
         StyleBox["3", "Code"], 
         StyleBox["]", "Code"]}], 
        StyleBox["=", "Code"], 
        StyleBox[
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "2"}], "}"}], "Code"]}], 
       StyleBox[";", "Code"], 
       StyleBox["\[IndentingNewLine]", "Text"], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"name", "[", "4", "]"}], "=", 
        "\"\<so(2,1) + \!\(\*SubsuperscriptBox[\(g\), \(3.4\), \
\(-1\)]\)\>\""}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "1", ",", "4", ",", "6"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "4", ",", "1", ",", "6"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "6", ",", "1", ",", "4"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "2", ",", "3", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "3", ",", "2", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cs", "[", "4", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "5"}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ds", "[", "4", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "5", ",", "3"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       StyleBox[
        RowBox[{
         RowBox[{"sgn", "[", "4", "]"}], "=", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "Code"], 
       StyleBox[";", "Code"], 
       StyleBox["\[IndentingNewLine]", "Text"], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"name", "[", "5", "]"}], "=", "\"\<so(3) + so(3)\>\""}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"5", ",", "1", ",", "4", ",", "6"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"5", ",", "4", ",", "1", ",", "6"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"5", ",", "6", ",", "1", ",", "4"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"5", ",", "2", ",", "3", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"5", ",", "3", ",", "2", ",", "5"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"5", ",", "5", ",", "2", ",", "3"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cs", "[", "5", "]"}], "=", 
        RowBox[{"{", "6", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ds", "[", "5", "]"}], "=", 
        RowBox[{"{", "6", "}"}]}], ";", "\[IndentingNewLine]", 
       StyleBox[
        RowBox[{
         RowBox[{"sgn", "[", "5", "]"}], "=", 
         RowBox[{"{", 
          RowBox[{"6", ",", "0", ",", "0"}], "}"}]}], "Code"], 
       StyleBox[";", "Code"], 
       StyleBox["\[IndentingNewLine]", "Text"], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"name", "[", "6", "]"}], "=", "\"\<so(3) + so(2,1)\>\""}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"6", ",", "1", ",", "4", ",", "6"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"6", ",", "4", ",", "1", ",", "6"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"6", ",", "6", ",", "1", ",", "4"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"6", ",", "2", ",", "3", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"6", ",", "3", ",", "2", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"6", ",", "5", ",", "2", ",", "3"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cs", "[", "6", "]"}], "=", 
        RowBox[{"{", "6", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ds", "[", "6", "]"}], "=", 
        RowBox[{"{", "6", "}"}]}], ";", "\[IndentingNewLine]", 
       StyleBox[
        RowBox[{
         RowBox[{"sgn", "[", "6", "]"}], "=", 
         RowBox[{"{", 
          RowBox[{"4", ",", "0", ",", "2"}], "}"}]}], "Code"], 
       StyleBox[";", "Code"], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"name", "[", "7", "]"}], "=", "\"\<so(3) + 3 u(1)\>\""}], ";",
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"7", ",", "1", ",", "4", ",", "6"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"7", ",", "4", ",", "1", ",", "6"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"7", ",", "6", ",", "1", ",", "4"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cs", "[", "7", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "3"}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ds", "[", "7", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "3"}], "}"}]}], ";", "\[IndentingNewLine]", 
       StyleBox[
        RowBox[{
         RowBox[{"sgn", "[", "7", "]"}], "=", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3", ",", "0"}], "}"}]}], "Code"], 
       StyleBox[";", "Code"], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"name", "[", "8", "]"}], "=", 
        "\"\<so(3) + \!\(\*SubsuperscriptBox[\(g\), \(3.5\), \(0\)]\)\>\""}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"8", ",", "1", ",", "4", ",", "6"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"8", ",", "4", ",", "1", ",", "6"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"8", ",", "6", ",", "1", ",", "4"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"8", ",", "2", ",", "3", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"8", ",", "3", ",", "2", ",", "5"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cs", "[", "8", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "5"}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ds", "[", "8", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "5", ",", "3"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       StyleBox[
        RowBox[{
         RowBox[{"sgn", "[", "8", "]"}], "=", 
         RowBox[{"{", 
          RowBox[{"4", ",", "2", ",", "0"}], "}"}]}], "Code"], 
       StyleBox[";", "Code"], 
       StyleBox["\[IndentingNewLine]", "Text"], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"name", "[", "9", "]"}], "=", 
        "\"\<so(3) + \!\(\*SubsuperscriptBox[\(g\), \(3.4\), \(-1\)]\)\>\""}],
        ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"9", ",", "1", ",", "4", ",", "6"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"9", ",", "4", ",", "1", ",", "6"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"9", ",", "6", ",", "1", ",", "4"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"9", ",", "2", ",", "3", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"9", ",", "3", ",", "2", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cs", "[", "9", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "5"}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ds", "[", "9", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "5", ",", "3"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       StyleBox[
        RowBox[{
         RowBox[{"sgn", "[", "9", "]"}], "=", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], "Code"], 
       StyleBox[";", "Code"], 
       StyleBox["\[IndentingNewLine]", "Text"], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"name", "[", "10", "]"}], "=", "\"\<so(2,1) + so(2,1)\>\""}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"10", ",", "1", ",", "4", ",", "6"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"10", ",", "4", ",", "1", ",", "6"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"10", ",", "6", ",", "1", ",", "4"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"10", ",", "2", ",", "3", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"10", ",", "3", ",", "2", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"10", ",", "5", ",", "2", ",", "3"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cs", "[", "10", "]"}], "=", 
        RowBox[{"{", "6", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ds", "[", "10", "]"}], "=", 
        RowBox[{"{", "6", "}"}]}], ";", "\[IndentingNewLine]", 
       StyleBox[
        RowBox[{
         RowBox[{"sgn", "[", "10", "]"}], "=", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0", ",", "4"}], "}"}]}], "Code"], 
       StyleBox[";", "Code"], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"name", "[", "11", "]"}], "=", "\"\<so(2,1) + 3 u(1)\>\""}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"11", ",", "1", ",", "4", ",", "6"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"11", ",", "4", ",", "1", ",", "6"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"11", ",", "6", ",", "1", ",", "4"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cs", "[", "11", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "3"}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ds", "[", "11", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "3"}], "}"}]}], ";", "\[IndentingNewLine]", 
       StyleBox[
        RowBox[{
         RowBox[{"sgn", "[", "11", "]"}], "=", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "Code"], 
       StyleBox[";", "Code"], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"name", "[", "12", "]"}], "=", 
        "\"\<so(2,1) + \!\(\*SubsuperscriptBox[\(g\), \(3.5\), \
\(0\)]\)\>\""}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"12", ",", "1", ",", "4", ",", "6"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"12", ",", "4", ",", "1", ",", "6"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"12", ",", "6", ",", "1", ",", "4"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"12", ",", "2", ",", "3", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"12", ",", "3", ",", "2", ",", "5"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cs", "[", "12", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "5"}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ds", "[", "12", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "5", ",", "3"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       StyleBox[
        RowBox[{
         RowBox[{"sgn", "[", "12", "]"}], "=", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2", ",", "2"}], "}"}]}], "Code"], 
       StyleBox[";", "Code"], 
       StyleBox["\[IndentingNewLine]", "Text"], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"semi", "-", 
         RowBox[{"direct", " ", "sums"}]}], "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"name", "[", "13", "]"}], "=", "\"\<so(3) +++ 3 u(1)\>\""}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"13", ",", "3", ",", "1", ",", "2"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"13", ",", "2", ",", "1", ",", "3"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"13", ",", "6", ",", "1", ",", "5"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"13", ",", "5", ",", "1", ",", "6"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"13", ",", "1", ",", "2", ",", "3"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"13", ",", "6", ",", "2", ",", "4"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"13", ",", "4", ",", "2", ",", "6"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"13", ",", "5", ",", "3", ",", "4"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"13", ",", "4", ",", "3", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cs", "[", "13", "]"}], "=", 
        RowBox[{"{", "6", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ds", "[", "13", "]"}], "=", 
        RowBox[{"{", "6", "}"}]}], ";", "\[IndentingNewLine]", 
       StyleBox[
        RowBox[{
         RowBox[{"sgn", "[", "13", "]"}], "=", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3", ",", "0"}], "}"}]}], "Code"], 
       StyleBox[";", "Code"], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"name", "[", "14", "]"}], "=", "\"\<so(2,1) +++ 3 u(1)\>\""}],
        ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"14", ",", "1", ",", "2", ",", "3"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"14", ",", "3", ",", "1", ",", "2"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"14", ",", "2", ",", "1", ",", "3"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"14", ",", "5", ",", "1", ",", "4"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"14", ",", "4", ",", "1", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"14", ",", "6", ",", "2", ",", "4"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"14", ",", "4", ",", "2", ",", "6"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"14", ",", "6", ",", "3", ",", "5"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"14", ",", "5", ",", "3", ",", "6"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cs", "[", "14", "]"}], "=", 
        RowBox[{"{", "6", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ds", "[", "14", "]"}], "=", 
        RowBox[{"{", "6", "}"}]}], ";", "\[IndentingNewLine]", 
       StyleBox[
        RowBox[{
         RowBox[{"sgn", "[", "14", "]"}], "=", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "Code"], 
       StyleBox[";", "Code"], "\[IndentingNewLine]", 
       StyleBox["\[IndentingNewLine]", "Text"], 
       RowBox[{
        RowBox[{"name", "[", "15", "]"}], "=", 
        "\"\<so(2,1) +++ 2 u(1) + u(1)\>\""}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"15", ",", "1", ",", "1", ",", "2"}], "]"}], "]"}], "=", 
        "2"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"15", ",", "2", ",", "1", ",", "3"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"15", ",", "3", ",", "2", ",", "3"}], "]"}], "]"}], "=", 
        "2"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"15", ",", "5", ",", "1", ",", "4"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"15", ",", "4", ",", "2", ",", "4"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"15", ",", "5", ",", "2", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"15", ",", "4", ",", "3", ",", "5"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cs", "[", "15", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "5"}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ds", "[", "15", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "5"}], "}"}]}], ";", "\[IndentingNewLine]", 
       StyleBox[
        RowBox[{
         RowBox[{"sgn", "[", "15", "]"}], "=", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "Code"], 
       StyleBox[";", "Code"], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"name", "[", "16", "]"}], "=", "\"\<so(2,1) +++ Heis3\>\""}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"16", ",", "1", ",", "1", ",", "2"}], "]"}], "]"}], "=", 
        "2"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"16", ",", "2", ",", "1", ",", "3"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"16", ",", "3", ",", "2", ",", "3"}], "]"}], "]"}], "=", 
        "2"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"16", ",", "6", ",", "1", ",", "5"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"16", ",", "5", ",", "2", ",", "5"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"16", ",", "6", ",", "2", ",", "6"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"16", ",", "5", ",", "3", ",", "6"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"16", ",", "4", ",", "5", ",", "6"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cs", "[", "16", "]"}], "=", 
        RowBox[{"{", "6", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ds", "[", "16", "]"}], "=", 
        RowBox[{"{", "6", "}"}]}], ";", "\[IndentingNewLine]", 
       StyleBox[
        RowBox[{
         RowBox[{"sgn", "[", "16", "]"}], "=", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "Code"], 
       StyleBox[";", "Code"], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"solvable", " ", "3", "d"}], " ", "+", " ", 
         RowBox[{"3", "d", " ", "unimodular", " ", "algebras"}]}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"name", "[", "17", "]"}], "=", 
        "\"\<\!\(\*SubsuperscriptBox[\(g\), \(3.5\), \(0\)]\) + \
\!\(\*SubsuperscriptBox[\(g\), \(3.5\), \(0\)]\)\>\""}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"17", ",", "1", ",", "4", ",", "6"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"17", ",", "6", ",", "1", ",", "4"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"17", ",", "2", ",", "3", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"17", ",", "3", ",", "2", ",", "5"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cs", "[", "17", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "4"}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ds", "[", "17", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "4", ",", "0"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"sgn", "[", "17", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4", ",", "0"}], "}"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"name", "[", "18", "]"}], "=", 
        "\"\<\!\(\*SubsuperscriptBox[\(g\), \(3.5\), \(0\)]\) + \
\!\(\*SubsuperscriptBox[\(g\), \(3.4\), \(-1\)]\)\>\""}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"18", ",", "1", ",", "4", ",", "6"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"18", ",", "6", ",", "1", ",", "4"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"18", ",", "2", ",", "3", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"18", ",", "3", ",", "2", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cs", "[", "18", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "4"}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ds", "[", "18", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "4", ",", "0"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"sgn", "[", "18", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "1"}], "}"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"name", "[", "19", "]"}], "=", 
        "\"\<\!\(\*SubsuperscriptBox[\(g\), \(3.4\), \(-1\)]\) + \
\!\(\*SubsuperscriptBox[\(g\), \(3.4\), \(-1\)]\)\>\""}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"19", ",", "1", ",", "4", ",", "6"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"19", ",", "6", ",", "1", ",", "4"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"19", ",", "2", ",", "3", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"19", ",", "3", ",", "2", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cs", "[", "19", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "4"}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ds", "[", "19", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "4", ",", "0"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"sgn", "[", "19", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"0", ",", "4", ",", "2"}], "}"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"name", "[", "20", "]"}], "=", 
        "\"\<\!\(\*SubsuperscriptBox[\(g\), \(3.5\), \(0\)]\) + 3 u(1)\>\""}],
        ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"20", ",", "2", ",", "3", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"20", ",", "3", ",", "2", ",", "5"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cs", "[", "20", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "2"}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ds", "[", "20", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "2", ",", "0"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"sgn", "[", "20", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "0"}], "}"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"name", "[", "21", "]"}], "=", 
        "\"\<\!\(\*SubsuperscriptBox[\(g\), \(3.4\), \(-1\)]\) + 3 \
u(1)\>\""}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"21", ",", "2", ",", "3", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"21", ",", "3", ",", "2", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", 
       StyleBox["\[IndentingNewLine]", "Text"], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cs", "[", "21", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "2"}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ds", "[", "21", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "2", ",", "0"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"sgn", "[", "21", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"0", ",", "5", ",", "1"}], "}"}]}], ";", 
       StyleBox["\[IndentingNewLine]", "Text"], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"name", "[", "22", "]"}], "=", "\"\<Heis3 + 3 u(1)\>\""}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"22", ",", "2", ",", "3", ",", "5"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       StyleBox["\[IndentingNewLine]", "Text"], 
       RowBox[{
        RowBox[{"cs", "[", "22", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "1", ",", "0"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ds", "[", "22", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "1", ",", "0"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"sgn", "[", "22", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"0", ",", "6", ",", "0"}], "}"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"name", "[", "23", "]"}], "=", 
        "\"\<Heis3 + \!\(\*SubsuperscriptBox[\(g\), \(3.5\), \(0\)]\)\>\""}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"23", ",", "1", ",", "4", ",", "6"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"23", ",", "2", ",", "3", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"23", ",", "3", ",", "2", ",", "5"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       StyleBox["\[IndentingNewLine]", "Text"], 
       RowBox[{
        RowBox[{"cs", "[", "23", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "3", ",", "2"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ds", "[", "23", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "3", ",", "0"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"sgn", "[", "23", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", "0"}], "}"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"name", "[", "24", "]"}], "=", 
        "\"\<Heis3 + \!\(\*SubsuperscriptBox[\(g\), \(3.4\), \(-1\)]\)\>\""}],
        ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"24", ",", "1", ",", "4", ",", "6"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"24", ",", "2", ",", "3", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"24", ",", "3", ",", "2", ",", "5"}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", 
       StyleBox["\[IndentingNewLine]", "Text"], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cs", "[", "24", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "3", ",", "2"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ds", "[", "24", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "3", ",", "0"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"sgn", "[", "24", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"0", ",", "5", ",", "1"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       StyleBox["\[IndentingNewLine]", "Text"], 
       RowBox[{
        RowBox[{"name", "[", "25", "]"}], "=", "\"\<Heis3 + Heis3 \>\""}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"25", ",", "1", ",", "4", ",", "6"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fp", "[", 
         RowBox[{"[", 
          RowBox[{"25", ",", "2", ",", "3", ",", "5"}], "]"}], "]"}], "=", 
        "1"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cs", "[", "25", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "2", ",", "0"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ds", "[", "25", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"6", ",", "2", ",", "0"}], "}"}]}], ";", " ", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"sgn", "[", "25", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"0", ",", "6", ",", "0"}], "}"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", "Comparison", "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Candidate", "=", "False"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", " ", 
         RowBox[{"k", "\[LessEqual]", "nA"}], ",", 
         RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nbZ", "\[Equal]", 
                RowBox[{
                 RowBox[{"sgn", "[", "k", "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], " ", "&&", " ", 
               RowBox[{"nbPos", " ", "\[Equal]", " ", 
                RowBox[{
                 RowBox[{"sgn", "[", "k", "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}], " ", "&&", " ", 
               RowBox[{
                RowBox[{"cs", "[", "k", "]"}], "\[Equal]", "CS"}], " ", "&&", 
               " ", 
               RowBox[{
                RowBox[{"ds", "[", "k", "]"}], "\[Equal]", "DS"}], "&&", 
               RowBox[{"k", "\[LessEqual]", " ", "16"}], "&&", 
               RowBox[{"Solv", "\[Equal]", "False"}]}], ")"}], "||", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nbZ", "\[Equal]", 
                RowBox[{
                 RowBox[{"sgn", "[", "k", "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], " ", "&&", " ", 
               RowBox[{"nbPos", " ", "\[Equal]", " ", 
                RowBox[{
                 RowBox[{"sgn", "[", "k", "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}], " ", "&&", " ", 
               RowBox[{
                RowBox[{"cs", "[", "k", "]"}], "\[Equal]", "CS"}], " ", "&&", 
               " ", 
               RowBox[{
                RowBox[{"ds", "[", "k", "]"}], "\[Equal]", "DS"}], "&&", 
               RowBox[{"k", ">", " ", "16"}], "&&", 
               RowBox[{"Solv", "\[Equal]", "True"}]}], ")"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Print", "[", 
              RowBox[{
              "\"\<Algebra \>\"", ",", "k", " ", ",", 
               "\"\< of the data base (\>\"", ",", 
               RowBox[{"name", "[", "k", "]"}], ",", 
               "\"\<) is a candidate.\>\""}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"Candidate", "=", "True"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", "Candidate"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "Print", "[", "\"\<No algebra of the data base is a candidate.\>\"",
            "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.833442807836834*^9, 3.833442922949965*^9}, {
   3.833445400693412*^9, 3.8334455471612005`*^9}, {3.833445625369048*^9, 
   3.833445635141576*^9}, {3.8334457433034253`*^9, 3.833445855036128*^9}, {
   3.833445887253615*^9, 3.833445887627924*^9}, {3.83344596167153*^9, 
   3.833445962006746*^9}, {3.8334460106944036`*^9, 3.833446018225279*^9}, {
   3.8334460840346737`*^9, 3.833446120932086*^9}, {3.833446180399499*^9, 
   3.8334461807712965`*^9}, {3.8334462378377113`*^9, 3.833446268684877*^9}, 
   3.8334463396156654`*^9, {3.8334465410324917`*^9, 3.83344654984661*^9}, {
   3.8334466463642974`*^9, 3.8334466598988423`*^9}, {3.8334468361947265`*^9, 
   3.8334468702302523`*^9}, {3.8334470651234775`*^9, 
   3.8334471646265497`*^9}, {3.8334473564923224`*^9, 
   3.8334473934587035`*^9}, {3.8344736891863017`*^9, 
   3.8344737390712147`*^9}, {3.834473920762934*^9, 3.83447392611699*^9}, {
   3.8344740106895714`*^9, 3.8344741314482975`*^9}, {3.8344742320381694`*^9, 
   3.8344742387712975`*^9}, {3.834474292609805*^9, 3.8344743425115128`*^9}, {
   3.834474416584176*^9, 3.834474446149515*^9}, {3.834474732904535*^9, 
   3.8344747418601813`*^9}, 3.834474776258113*^9, 3.834475077536768*^9, {
   3.834475159716195*^9, 3.8344751706785746`*^9}, {3.8344801648615227`*^9, 
   3.834480209261722*^9}, {3.834480785557228*^9, 3.834480805368523*^9}, {
   3.834480890277172*^9, 3.834480920677453*^9}, {3.83448100136383*^9, 
   3.8344810553054037`*^9}, {3.83448129700933*^9, 3.8344812981832123`*^9}, {
   3.8344847540194187`*^9, 3.834484772611777*^9}, {3.8344848422716675`*^9, 
   3.8344848429743767`*^9}, {3.834484897921479*^9, 3.834484898454664*^9}, {
   3.834484933574949*^9, 3.8344849576623325`*^9}, {3.8344850769146185`*^9, 
   3.834485102027209*^9}, {3.8344851977976294`*^9, 3.834485237127387*^9}, {
   3.834486760372422*^9, 3.834486761228553*^9}, {3.834487380346547*^9, 
   3.834487382237317*^9}, {3.834646212220668*^9, 3.834646224512068*^9}, 
   3.8346463780582*^9, {3.834646849651642*^9, 3.834646854167413*^9}, 
   3.8346468980446568`*^9, 3.8346478598534374`*^9, {3.8346480841589127`*^9, 
   3.834648096250353*^9}, {3.834657847431553*^9, 3.834657873708005*^9}, {
   3.8346579501950197`*^9, 3.8346579561564054`*^9}, {3.8346579996087637`*^9, 
   3.8346580041052017`*^9}, {3.834658497450378*^9, 3.8346585934679227`*^9}, {
   3.83465866204039*^9, 3.8346586696861343`*^9}, {3.834659049035452*^9, 
   3.834659067087467*^9}, {3.8346591154877577`*^9, 3.8346591245287695`*^9}, {
   3.834659202388296*^9, 3.8346592131653337`*^9}, {3.8346594537841597`*^9, 
   3.8346594743273287`*^9}, {3.8346595398749547`*^9, 
   3.8346595469023895`*^9}, {3.8346595862325068`*^9, 
   3.8346595864019623`*^9}, {3.8346596247321143`*^9, 
   3.8346596287484217`*^9}, {3.8346596638253016`*^9, 
   3.8346596673760815`*^9}, {3.834659698650771*^9, 3.8346597288326693`*^9}, {
   3.834659766493613*^9, 3.8346597706411514`*^9}, {3.834659802718319*^9, 
   3.83465980290285*^9}, {3.8346598423608494`*^9, 3.834659846219604*^9}, {
   3.8346598780940104`*^9, 3.834659958761054*^9}, {3.8346600204164057`*^9, 
   3.8346600205638137`*^9}, 3.834660192238981*^9, {3.835081450961397*^9, 
   3.835081451326021*^9}, {3.8350816305658045`*^9, 3.835081632608562*^9}, {
   3.835082914378149*^9, 3.8350829319634237`*^9}, {3.835083020738917*^9, 
   3.8350830641140275`*^9}, {3.835083095794072*^9, 3.83508325171427*^9}, {
   3.8350832905457106`*^9, 3.835083385361415*^9}, {3.835083416865522*^9, 
   3.8350834538122034`*^9}, {3.835083484192299*^9, 3.835083528513958*^9}, {
   3.835083585859714*^9, 3.8350836759870925`*^9}, 3.8405142912083025`*^9, {
   3.840514406412388*^9, 3.8405144080095954`*^9}, {3.8405144499317245`*^9, 
   3.8405144502598567`*^9}, {3.840515055607935*^9, 3.8405150775007763`*^9}, {
   3.840521389900479*^9, 3.84052139383806*^9}, {3.8405214249167757`*^9, 
   3.840521425026161*^9}, {3.840521628488484*^9, 3.8405216418636675`*^9}, {
   3.840521696318078*^9, 3.8405217531869407`*^9}, {3.8405217874217815`*^9, 
   3.840521807855978*^9}, 3.8405242986937656`*^9, 3.84059415042731*^9, 
   3.8405942534770746`*^9, {3.8406156591287804`*^9, 3.840615675801176*^9}, {
   3.8418890949710255`*^9, 3.8418891028616633`*^9}, {3.8520264938821497`*^9, 
   3.8520265015361795`*^9}, 3.854176874909494*^9, 3.854176922573168*^9, {
   3.854176968880925*^9, 3.854177033403572*^9}, 3.8541772305819473`*^9, {
   3.854177459682791*^9, 3.854177524936524*^9}, {3.8541776831892695`*^9, 
   3.854177709414508*^9}, {3.8541778472525244`*^9, 3.854177909781122*^9}, {
   3.8541779581882286`*^9, 3.854177958714178*^9}, {3.8551178907256613`*^9, 
   3.855117893216771*^9}, {3.855117949273278*^9, 3.855117953198723*^9}, {
   3.85511800270957*^9, 3.855118004147394*^9}, {3.855120567902382*^9, 
   3.855120833952066*^9}, {3.8551208652427864`*^9, 3.85512092719797*^9}, 
   3.8551210237639275`*^9, 3.855121067912161*^9, 3.8551212102236223`*^9, 
   3.855121282527472*^9, {3.855121334094884*^9, 3.855121355199123*^9}, {
   3.8551214044953156`*^9, 3.855121515680249*^9}, {3.8551217263130608`*^9, 
   3.8551218893817043`*^9}, {3.8551219248219833`*^9, 3.855122204884926*^9}, {
   3.8551222575349183`*^9, 3.85512226143272*^9}, {3.855122292526442*^9, 
   3.8551223432066507`*^9}, {3.855122375626156*^9, 3.855122385000253*^9}, {
   3.8551224186315427`*^9, 3.855122917222375*^9}, {3.855126870965764*^9, 
   3.855126871195788*^9}, {3.855127240297579*^9, 3.855127240491428*^9}, {
   3.855127308753145*^9, 3.85512730914424*^9}, {3.8551273417449493`*^9, 
   3.855127341990553*^9}, {3.8551273922302647`*^9, 3.855127443577445*^9}, {
   3.855127481314095*^9, 3.85512748187385*^9}, {3.8551276440790443`*^9, 
   3.855127774771504*^9}, {3.8551278365506144`*^9, 3.85512783710728*^9}, {
   3.855127879612152*^9, 3.855127936933238*^9}, {3.855127972542715*^9, 
   3.85512797309823*^9}, {3.8551758151897507`*^9, 3.85517581542271*^9}, {
   3.85517586185079*^9, 3.8551758816368313`*^9}, {3.855175941374508*^9, 
   3.855175959956562*^9}, {3.8551759967962914`*^9, 3.855176024201838*^9}, {
   3.855176063561326*^9, 3.855176063884585*^9}, {3.855300046614592*^9, 
   3.855300061367598*^9}, {3.85530026660566*^9, 3.855300759895269*^9}, {
   3.855316644633916*^9, 3.855316650573618*^9}, {3.855372957271387*^9, 
   3.8553729594447527`*^9}, {3.855419001997065*^9, 3.855419004032303*^9}, {
   3.855422882041988*^9, 3.855422892685964*^9}, {3.8554230738396587`*^9, 
   3.855423106698799*^9}, {3.8555952731691647`*^9, 3.855595393098049*^9}, {
   3.855632004555827*^9, 3.855632044375424*^9}, {3.855632901189788*^9, 
   3.8556329488842154`*^9}, {3.855641715419777*^9, 3.855641800280883*^9}, {
   3.855641928684202*^9, 3.8556419460124426`*^9}, {3.8556613042388563`*^9, 
   3.8556613459194417`*^9}, {3.855661378303534*^9, 3.855661411679631*^9}, {
   3.855661527010618*^9, 3.8556616319862165`*^9}, {3.8556616780336657`*^9, 
   3.8556617246442657`*^9}, {3.855661772933441*^9, 3.8556617876385765`*^9}, 
   3.8556618494289703`*^9, 3.8556619140020113`*^9, {3.8556620482410126`*^9, 
   3.855662080609316*^9}, {3.8556621484344287`*^9, 3.8556621864675007`*^9}, 
   3.855662227044118*^9, {3.8556622900390787`*^9, 3.8556623588034782`*^9}, {
   3.8556629623079653`*^9, 3.8556630603053856`*^9}, {3.8556641204566383`*^9, 
   3.8556641271134653`*^9}, 3.855727596024582*^9, {3.855727779263343*^9, 
   3.855727896241065*^9}, 3.855735114153349*^9, {3.855735544847375*^9, 
   3.855735605028384*^9}, {3.855748240695146*^9, 3.855748258136832*^9}, {
   3.8557482887435985`*^9, 3.855748353576138*^9}, {3.855748384294804*^9, 
   3.8557484075453615`*^9}, {3.855748890926046*^9, 3.855748895373377*^9}, {
   3.8557489593103848`*^9, 3.855748959566972*^9}, {3.855749241724371*^9, 
   3.855749245775461*^9}, {3.85574932422248*^9, 3.8557494633755865`*^9}, {
   3.8557495023991976`*^9, 3.855749529759661*^9}, {3.85574956982212*^9, 
   3.85574962116794*^9}, {3.8557496531361237`*^9, 3.8557497087344036`*^9}, {
   3.8557498763365693`*^9, 3.8557499853909383`*^9}, {3.85575008203272*^9, 
   3.855750223296838*^9}, {3.8557502719660645`*^9, 3.8557502740449505`*^9}, {
   3.8557503374052773`*^9, 3.8557504121900373`*^9}, {3.855750558591251*^9, 
   3.85575056164517*^9}, {3.8557505958353577`*^9, 3.855750730894047*^9}, {
   3.8557510208295393`*^9, 3.8557511413685355`*^9}, {3.8559196970663214`*^9, 
   3.855919795594678*^9}, {3.855919856120371*^9, 3.855919930893119*^9}, {
   3.8559200048728046`*^9, 3.8559200473823752`*^9}, {3.855920105456056*^9, 
   3.8559201151572123`*^9}, {3.8559201790473204`*^9, 3.855920236215751*^9}, {
   3.855920365064623*^9, 3.855920371672233*^9}, {3.8559204449096537`*^9, 
   3.85592044541774*^9}, {3.8559205192778378`*^9, 3.855920538999115*^9}, {
   3.855920573201893*^9, 3.8559205852752113`*^9}, {3.855920651970785*^9, 
   3.8559206542047777`*^9}, {3.855920693281004*^9, 3.855920767922569*^9}, {
   3.855921034722438*^9, 3.8559210697418385`*^9}, {3.855921116433968*^9, 
   3.8559211932315793`*^9}, {3.8564209049060125`*^9, 
   3.8564209339626765`*^9}, {3.8564209777227287`*^9, 
   3.8564210796412826`*^9}, {3.8564211362574697`*^9, 3.856421138033682*^9}, {
   3.8564211748957434`*^9, 3.8564211758677316`*^9}, {3.856423472606225*^9, 
   3.8564234738416386`*^9}, 3.8564236578437333`*^9, {3.856425194060295*^9, 
   3.8564252311510925`*^9}, {3.8564257823051243`*^9, 3.856425785151063*^9}, {
   3.8564294626662674`*^9, 3.8564294630487337`*^9}, 3.8564295348652816`*^9, {
   3.8564295742305584`*^9, 3.856429617558342*^9}, {3.856429657721636*^9, 
   3.856429712471589*^9}, 3.856497039689851*^9, {3.856525542969591*^9, 
   3.856525584618822*^9}, {3.8565256155025053`*^9, 3.856525643260633*^9}, {
   3.8565257292145357`*^9, 3.8565257381053176`*^9}, {3.85652581822091*^9, 
   3.8565258227967243`*^9}, {3.856525891499157*^9, 3.856525959287299*^9}, {
   3.856525990358948*^9, 3.856526012223643*^9}, {3.8565264391647425`*^9, 
   3.856526560227998*^9}, {3.8565266046281157`*^9, 3.8565266197820506`*^9}, {
   3.85652666699907*^9, 3.856526677452171*^9}, {3.8565316551705866`*^9, 
   3.8565317028143234`*^9}, {3.856531740511506*^9, 3.8565317494229364`*^9}},
 CellLabel->
  "In[457]:=",ExpressionUUID->"f83539bb-c120-4a9d-81f5-9b2bb7a6a505"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Algebra \"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" of the data base (\"\>", 
   "\[InvisibleSpace]", "\<\"so(2,1) + so(2,1)\"\>", 
   "\[InvisibleSpace]", "\<\") is a candidate.\"\>"}],
  SequenceForm[
  "Algebra ", 10, " of the data base (", "so(2,1) + so(2,1)", 
   ") is a candidate."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.856429677105339*^9, 3.856429715172945*^9, 3.856497086488837*^9, 
   3.8565261203585453`*^9, 3.85652629286211*^9, 3.856526594874234*^9, 
   3.8565266383191495`*^9, 3.856526699589078*^9, {3.856526997783226*^9, 
   3.8565270178396373`*^9}, 3.8565315435806336`*^9, 3.856531619232268*^9, 
   3.856531706383354*^9, 3.8565317586611934`*^9, 3.8565319486710606`*^9},
 CellLabel->
  "During evaluation of \
In[457]:=",ExpressionUUID->"cb0ceaa1-b0fb-4390-9355-f29dde71a571"]
}, Open  ]]
},
WindowSize->{1141.2, 582.6},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.3 Inherited,
FrontEndVersion->"12.3 pour Microsoft Windows (64-bit) (June 19, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"42925dd1-65e2-45e0-b1c7-2ac4a95505c1"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 375, 8, 71, "Text",ExpressionUUID->"1422b93d-6f17-4c9a-980d-45fd734aca3d"],
Cell[936, 30, 3390, 53, 365, "Text",ExpressionUUID->"2e0bf6da-f7b4-497e-b486-55c2a08d183a"],
Cell[4329, 85, 170, 3, 62, "Input",ExpressionUUID->"1f25328b-5714-4734-8161-809694f1f19d"],
Cell[4502, 90, 13617, 232, 359, "Input",ExpressionUUID->"338c42d6-d11a-47da-a5da-bb8b8d6eb1e3"],
Cell[18122, 324, 170, 3, 62, "Input",ExpressionUUID->"b83f6ece-579b-403d-b08f-f609d64274a2"],
Cell[CellGroupData[{
Cell[18317, 331, 32005, 679, 4901, "Input",ExpressionUUID->"99b987c0-b84f-47af-8470-2d1acf0a9ef4"],
Cell[CellGroupData[{
Cell[50347, 1014, 992, 19, 29, "Print",ExpressionUUID->"3ccb627f-b1ca-4e61-b0b7-d999e5bd9c22"],
Cell[51342, 1035, 994, 19, 29, "Print",ExpressionUUID->"1761bf0e-cefc-489c-bfc0-92b994a9c8dc"],
Cell[52339, 1056, 882, 14, 29, "Print",ExpressionUUID->"48ffd803-3e5a-4bc4-a306-df42c6a3d86a"],
Cell[53224, 1072, 1192, 22, 29, "Print",ExpressionUUID->"771d0233-6fa0-48be-a06a-b6a30b982000"],
Cell[54419, 1096, 1100, 20, 29, "Print",ExpressionUUID->"cfa87ac6-27df-49a1-ba69-7b8b73ec9e2c"]
}, Open  ]]
}, Open  ]],
Cell[55546, 1120, 170, 3, 63, "Input",ExpressionUUID->"de48174b-e339-4ce5-ae33-eb67ac35df94"],
Cell[CellGroupData[{
Cell[55741, 1127, 57602, 1330, 8427, "Input",ExpressionUUID->"f83539bb-c120-4a9d-81f5-9b2bb7a6a505"],
Cell[113346, 2459, 878, 18, 29, "Print",ExpressionUUID->"cb0ceaa1-b0fb-4390-9355-f29dde71a571"]
}, Open  ]]
}
]
*)



==> anc/AlgIsov2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     40013,        924]
NotebookOptionsPosition[     38538,        893]
NotebookOutlinePosition[     39038,        912]
CellTagsIndexPosition[     38995,        909]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["AlgIso", "Text",
 CellChangeTimes->{{3.850879754446453*^9, 3.8508797803441563`*^9}, 
   3.8508798518822737`*^9, {3.8508799786873407`*^9, 3.8508799811443195`*^9}, {
   3.856523145714755*^9, 3.856523154119201*^9}, {3.8568561192137976`*^9, 
   3.8568561201902084`*^9}},
 FontSize->18,
 FontWeight->"Bold",
 FontColor->GrayLevel[0],
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"5998d27c-bc52-4ccb-9ee9-e1c3c4b4a15b"],

Cell[TextData[{
 StyleBox["This numerical code ",
  FontSize->14],
 StyleBox["AlgIso",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[" aims at finding an isomorphism between two Lie algebras, given in \
terms of their structure constants. The latter is the input, together with \
the dimension \[OpenCurlyDoubleQuote]dim\[CloseCurlyDoubleQuote] of the two \
algebras. The structure constants can take numerical values (even approximate \
ones), and those of \[OpenCurlyDoubleQuote]algebra2\[CloseCurlyDoubleQuote] \
can depend on parameters. The latter are then automatically detected. The \
isomorphism takes the form of an invertible dim-square matrix M. To find this \
change of basis, the code tries to solve equations where the two sets of \
structure constants are related by coefficients of M: these equations are \
given in (2.14) in the paper arXiv:2204.05327. The variables in the equations \
are the coefficients of M as well as the possible parameters of \
\[OpenCurlyDoubleQuote]algebra2\[CloseCurlyDoubleQuote]. A last, optional \
piece of input is the replacement \[OpenCurlyDoubleQuote]rep\
\[CloseCurlyDoubleQuote] of some coefficients of M by a numerical value, e.g. \
0, allowing to be more specific regarding the form of the matrix M.\nTo solve \
the equations, we use a (two-step) minimization procedure with a loss \
function; we refer to the paper for more detail. An admissible value for the \
final minimized quantity is, for us, typically ",
  FontSize->14],
 Cell[BoxData[
  SuperscriptBox["10", 
   RowBox[{"-", "28"}]]],
  CellChangeTimes->{3.8564317176741447`*^9, 3.8564321741814966`*^9, 
   3.8564372161584787`*^9, 3.8564379558823485`*^9, 3.856439743151971*^9},
  ExpressionUUID->"448580ed-1a56-4524-b7b3-8a51eb2720c0"],
 StyleBox[" or less. As a final output, the matrix M is provided, together \
with values of the parameters, if any.\nWe use in the following one example \
as input.\nIt is recommended to \[OpenCurlyDoubleQuote]Quit Kernel\
\[CloseCurlyDoubleQuote] before each new notebook evaluation.",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.85082320104809*^9, 
   3.8508232158593674`*^9}, {3.850834236380687*^9, 3.8508342367535467`*^9}, 
   3.85083581581502*^9, {3.8508360987089367`*^9, 3.850836235079442*^9}, {
   3.8508370130927224`*^9, 3.850837014297632*^9}, {3.850876595919586*^9, 
   3.8508765985840406`*^9}, {3.8508799987646265`*^9, 
   3.8508800091649237`*^9}, {3.8508800508738165`*^9, 3.850880080126686*^9}, {
   3.8508803864112973`*^9, 3.850880421494958*^9}, {3.8508935704507017`*^9, 
   3.8508936231125383`*^9}, {3.856523183294829*^9, 3.8565232097000246`*^9}, {
   3.8565233317159314`*^9, 3.856523559945295*^9}, {3.856523610473502*^9, 
   3.856523650065424*^9}, {3.8565237174934635`*^9, 3.856523730990265*^9}, {
   3.856523764123663*^9, 3.856524060421576*^9}, {3.8565242687963305`*^9, 
   3.8565242701310034`*^9}, {3.856524350757003*^9, 3.856524359794729*^9}, {
   3.856524492158527*^9, 3.8565245067282047`*^9}, {3.8565255208477025`*^9, 
   3.8565255250890737`*^9}, {3.8568561276943665`*^9, 
   3.8568561423169346`*^9}, {3.8568561963162417`*^9, 
   3.8568562356895323`*^9}, {3.8568562806571417`*^9, 3.856856314265859*^9}, {
   3.856856370718916*^9, 3.856856499362176*^9}, {3.8568566201835966`*^9, 
   3.856856759395936*^9}, {3.8568568025904255`*^9, 3.8568568497629757`*^9}, {
   3.8568568948708663`*^9, 3.856856913120162*^9}, {3.856856944261777*^9, 
   3.8568569481471844`*^9}, {3.8568570201359606`*^9, 3.856857130969792*^9}, {
   3.856857731407609*^9, 3.8568577674671607`*^9}, {3.8568578667166443`*^9, 
   3.856857867590849*^9}, {3.8568579195866833`*^9, 3.856857933674861*^9}, {
   3.8568580350896063`*^9, 3.856858041846714*^9}, {3.8568581701657248`*^9, 
   3.856858171280674*^9}, {3.856858774583619*^9, 3.8568587839435077`*^9}, {
   3.8568596100894833`*^9, 3.8568596123487864`*^9}, {3.856859865843881*^9, 
   3.856859872023961*^9}, {3.856860203295811*^9, 3.85686020662617*^9}, {
   3.8568604372660623`*^9, 3.8568604402214394`*^9}, {3.856860789995224*^9, 
   3.8568607901113214`*^9}, {3.8568618603697233`*^9, 
   3.8568619061670566`*^9}, {3.856862023932771*^9, 3.856862101900516*^9}, {
   3.856862213679883*^9, 3.856862256557743*^9}, {3.856862293620268*^9, 
   3.8568622945696754`*^9}, {3.8568623334432364`*^9, 
   3.8568623387555285`*^9}, {3.8568623775797486`*^9, 3.856862392246772*^9}, {
   3.856862434213862*^9, 3.8568624379226093`*^9}, {3.856862843525601*^9, 
   3.8568628513929033`*^9}, {3.8568629458749332`*^9, 3.856862996915194*^9}, {
   3.8568631625427914`*^9, 3.8568631701523433`*^9}, {3.8569318422143297`*^9, 
   3.8569318428844123`*^9}, {3.8589381901387835`*^9, 3.858938190817992*^9}, {
   3.861179056071977*^9, 
   3.8611791668587637`*^9}},ExpressionUUID->"6bd8fc3f-3697-4d68-82cc-\
9765ba443664"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"5ffdf2f6-56b6-4299-a2c3-9d819f3c03af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "INPUT", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dim", "=", "6"}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{"Dimension", " ", "of", " ", "the", " ", "algebras"}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Two", " ", "algebras"}], ",", " ", 
     RowBox[{
      RowBox[{"given", " ", "in", " ", "terms", " ", "of", " ", "non"}], "-", 
      RowBox[{"vanishing", " ", "structure", " ", 
       RowBox[{"constants", ".", "\[IndentingNewLine]", 
        RowBox[{"Warning", ":", " ", 
         RowBox[{
         "the", " ", "indices", " ", "of", " ", "the", " ", "structure", " ", 
          "constants", " ", "must", " ", "run", " ", "from", " ", "1", " ", 
          "to", " ", 
          RowBox[{"dim", ".", " ", 
           RowBox[{"f", "[", 
            RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], " ", "stands", " ", 
          "for", " ", 
          FormBox[
           RowBox[{
            SubsuperscriptBox[
             StyleBox["f",
              FontSlant->"Plain"], 
             RowBox[{" ", "bc"}], 
             StyleBox["a",
              FontSlant->"Plain"]], "."}],
           TraditionalForm], "\[IndentingNewLine]", "Parameters"}]}]}]}]}], 
     ",", " ", 
     RowBox[{"if", " ", "any"}], ",", " ", 
     RowBox[{"should", " ", "only", " ", "appear", " ", "in", " ", 
      RowBox[{"algebra2", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"algebra1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.005121367467444723`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.0051213674674446714`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1934107554759453`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.19295474354986028`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.277463093678561`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.27811882505597163`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"algebra2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "2", ",", "4"}], "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "n0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "m0"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "4", ",", "6"}], "]"}], "\[Rule]", "m0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "5", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "n0"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rep", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"6", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"6", ",", "2"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"6", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"6", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"6", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"5", ",", "6"}], "]"}], "\[Rule]", "0"}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8553011684394665`*^9, 3.8553011834755507`*^9}, {
   3.855301252246751*^9, 3.8553012682209287`*^9}, {3.855301352445204*^9, 
   3.85530140654585*^9}, {3.8553014368102646`*^9, 3.8553016087617207`*^9}, 
   3.8553016505680285`*^9, {3.8553016859441557`*^9, 3.8553016869686556`*^9}, {
   3.8553017416568074`*^9, 3.8553019315049415`*^9}, {3.855301976399712*^9, 
   3.8553019922721043`*^9}, 3.8553020611846313`*^9, {3.855302091454674*^9, 
   3.85530214534364*^9}, {3.855302254930472*^9, 3.8553022599516554`*^9}, {
   3.855303059067198*^9, 3.85530312436334*^9}, {3.855306198655702*^9, 
   3.855306239439251*^9}, 3.8553063780671844`*^9, {3.855306560014923*^9, 
   3.855306563038617*^9}, {3.855306896286123*^9, 3.855306897053877*^9}, 
   3.855307144849393*^9, 3.855307967758939*^9, 3.855308468142449*^9, {
   3.8553091802762346`*^9, 3.85530919456236*^9}, 3.855310127296568*^9, {
   3.855663800096941*^9, 3.855663814835726*^9}, 3.855664077909125*^9, 
   3.855664287444056*^9, 3.8556644372217536`*^9, 3.855664648439699*^9, 
   3.855664892184739*^9, 3.855665076147128*^9, 3.8557231919345846`*^9, 
   3.855724232050655*^9, 3.8557246774669323`*^9, 3.855727103935362*^9, 
   3.855727274082585*^9, {3.855727940988908*^9, 3.8557279702071104`*^9}, 
   3.855728711367511*^9, {3.855743100215455*^9, 3.855743108725501*^9}, 
   3.8557457655260153`*^9, 3.8557459628358393`*^9, {3.8557484886435504`*^9, 
   3.8557485102446156`*^9}, {3.855748677659528*^9, 3.8557487125677495`*^9}, {
   3.8557492539660587`*^9, 3.855749260556569*^9}, {3.8557492958044024`*^9, 
   3.8557493026369295`*^9}, {3.855749477583005*^9, 3.855749485054178*^9}, {
   3.855749543343429*^9, 3.8557495551809216`*^9}, {3.8557496287207203`*^9, 
   3.8557496351168365`*^9}, {3.8557496936170273`*^9, 
   3.8557496973252535`*^9}, {3.8557498055013957`*^9, 
   3.8557498058822513`*^9}, {3.855750019150226*^9, 3.8557500567622137`*^9}, 
   3.8557502464902935`*^9, {3.855750302763898*^9, 3.8557503131627116`*^9}, {
   3.8557517588076515`*^9, 3.855751762534088*^9}, 3.855897454954732*^9, {
   3.8563423049481735`*^9, 3.8563423509504185`*^9}, {3.856342496193368*^9, 
   3.8563424967029333`*^9}, {3.856354093020555*^9, 3.856354105056283*^9}, {
   3.856354263338863*^9, 3.856354270759486*^9}, {3.856354334053361*^9, 
   3.85635433467607*^9}, {3.8563546231879673`*^9, 3.856354625795034*^9}, {
   3.856354676435944*^9, 3.856354714844138*^9}, {3.856354976220072*^9, 
   3.856354992667788*^9}, {3.856355387106839*^9, 3.8563553873305883`*^9}, {
   3.85635579136902*^9, 3.8563558284897137`*^9}, {3.856356366086895*^9, 
   3.856356366589386*^9}, {3.856357324826256*^9, 3.856357329891903*^9}, {
   3.856357819031377*^9, 3.85635784672241*^9}, {3.856357879054528*^9, 
   3.856357879287953*^9}, 3.856357948794045*^9, {3.856418047867919*^9, 
   3.8564180545834227`*^9}, {3.856430535421254*^9, 3.856430597628334*^9}, {
   3.8564306391628895`*^9, 3.8564306572445307`*^9}, 3.856430691500661*^9, {
   3.856430934407701*^9, 3.856430940967616*^9}, {3.8564309729990683`*^9, 
   3.8564310016078296`*^9}, {3.8564310530330257`*^9, 
   3.8564311049349904`*^9}, {3.8564311908108273`*^9, 3.856431228729227*^9}, 
   3.856431287929002*^9, 3.8564320181512027`*^9, {3.856432060230812*^9, 
   3.8564321543265123`*^9}, {3.8564324070002756`*^9, 3.856432426636972*^9}, {
   3.856436796263318*^9, 3.8564368172057266`*^9}, {3.8564368671100492`*^9, 
   3.8564369223735905`*^9}, {3.856437403431322*^9, 3.8564374036380825`*^9}, 
   3.856439395870327*^9, {3.856439429596459*^9, 3.8564394574845395`*^9}, {
   3.856858813848361*^9, 3.856858853056925*^9}, 3.856859070661581*^9, {
   3.856859732341896*^9, 3.856859748938862*^9}, {3.856859779899571*^9, 
   3.8568598477928324`*^9}, {3.856859930732256*^9, 3.856859946237295*^9}, {
   3.8568599977277846`*^9, 3.8568599989262953`*^9}, {3.8611622806590247`*^9, 
   3.8611622845525465`*^9}, {3.861162325399833*^9, 3.861162387799644*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"2ac00648-7b5b-47cf-9f0c-b814fc26c450"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"4be448be-2da3-4a67-8d51-5b0ec80bfa0e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Code", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Structure", " ", "constants"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f1", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"a", ",", "b", ",", "c"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "dim"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "dim"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "dim"}], "}"}]}], "]"}]}], ";"}], 
   StyleBox["\[IndentingNewLine]",
    FontSize->12], 
   RowBox[{
    RowBox[{"f2", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"a", ",", "b", ",", "c"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "dim"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "dim"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "dim"}], "}"}]}], "]"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f1", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"f1", "/.", "algebra1"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"{", "3", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f2", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"f2", "/.", "algebra2"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"{", "3", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"a", "=", "1"}], ",", " ", 
      RowBox[{"a", "\[LessEqual]", "dim"}], ",", " ", 
      RowBox[{"a", "++"}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"b", "=", "1"}], ",", " ", 
        RowBox[{"b", "\[LessEqual]", "dim"}], ",", " ", 
        RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"c", "=", "1"}], ",", 
          RowBox[{"c", "\[LessEqual]", "dim"}], ",", " ", 
          RowBox[{"c", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"f1", "[", 
                 RowBox[{"[", 
                  RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], "===", " ",
                 "0"}], ")"}], "\[Equal]", "False"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"f1", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c", ",", "b"}], "]"}], "]"}], "=", 
               RowBox[{"-", 
                RowBox[{"f1", "[", 
                 RowBox[{"[", 
                  RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}]}]}], 
              ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"f2", "[", 
                 RowBox[{"[", 
                  RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], "===", " ",
                 "0"}], ")"}], "\[Equal]", "False"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"f2", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c", ",", "b"}], "]"}], "]"}], "=", 
               RowBox[{"-", 
                RowBox[{"f2", "[", 
                 RowBox[{"[", 
                  RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}]}]}], 
              ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "Parameters", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"Flatten", "[", "f2", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{"v", ",", "_Real"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{"v", ",", "_Integer"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"v", "/.", 
       RowBox[{
        RowBox[{"-", "t_"}], "\[RuleDelayed]", "t"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"v", "\[NotEqual]", " ", 
       RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"nPar", "=", 
        RowBox[{"Length", "[", "v", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Parameters", "=", "True"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{
        "\"\<The parameters in algebra2 are \>\"", ",", " ", "v", " ", ",", 
         "\"\<.\>\""}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Change", " ", "of", " ", "basis"}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "m", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"m", "[", 
        RowBox[{"i", ",", "j"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "dim"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "dim"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Mi", "=", 
     RowBox[{"Inverse", "[", "M", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Variables", " ", "and", " ", "equations"}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "dim"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "\[LessEqual]", "dim"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"v", ",", 
           RowBox[{"m", "[", 
            RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ";"}]}], "]"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", " ", "=", " ", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"v", "/.", "rep"}], ",", " ", "_Real"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", " ", "=", " ", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{"v", " ", ",", " ", "_Integer"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sqf", " ", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"a", "=", "1"}], ",", " ", 
      RowBox[{"a", "\[LessEqual]", "dim"}], ",", " ", 
      RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"b", "=", "1"}], ",", " ", 
        RowBox[{"b", "\[LessEqual]", "dim"}], ",", " ", 
        RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"c", "=", 
           RowBox[{"b", "+", "1"}]}], ",", 
          RowBox[{"c", "\[LessEqual]", "dim"}], ",", " ", 
          RowBox[{"c", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"sqf", "=", 
            RowBox[{"sqf", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"f1", "[", 
                 RowBox[{"[", 
                  RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], "-", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Mi", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "i"}], "]"}], "]"}], "*", 
                   RowBox[{"m", "[", 
                    RowBox[{"j", ",", "b"}], "]"}], "*", 
                   RowBox[{"m", "[", 
                    RowBox[{"k", ",", "c"}], "]"}], "*", 
                   RowBox[{"f2", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", "1", ",", "dim"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], 
               ")"}], "^", "2"}]}]}], ";"}]}], " ", "\[IndentingNewLine]", 
         "]"}]}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sqf", "=", 
     RowBox[{"sqf", "/.", "rep"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "Minimization", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"NMinimize", "[", 
      RowBox[{"sqf", ",", "v", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<RandomSearch\>\"", ",", 
          RowBox[{"\"\<SearchPoints\>\"", "\[Rule]", "20"}], ",", 
          RowBox[{"\"\<Tolerance\>\"", "\[Rule]", "0"}]}], "}"}]}]}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"point", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "v", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"point", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"v", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/.", 
            RowBox[{"sol", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"sol2", "=", 
    RowBox[{"FindMinimum", "[", 
     RowBox[{"sqf", ",", "point", ",", " ", 
      RowBox[{"AccuracyGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"MaxIterations", "\[Rule]", "1000"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<The matrix M is \>\"", ",", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"M", "/.", 
           RowBox[{"sol2", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "/.", "rep"}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"-", "10"}]}]}], "]"}], "//", "MatrixForm"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{"Parameters", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Par", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", " ", "nPar"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"Par", ",", 
            RowBox[{"sol2", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{
        "\"\<The parameters of algebra2 need to take the following values: \>\
\"", ",", "Par"}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8553011684394665`*^9, 3.8553011834755507`*^9}, {
   3.855301252246751*^9, 3.8553012682209287`*^9}, {3.855301352445204*^9, 
   3.85530140654585*^9}, {3.8553014368102646`*^9, 3.8553016087617207`*^9}, 
   3.8553016505680285`*^9, {3.8553016859441557`*^9, 3.8553016869686556`*^9}, {
   3.8553017416568074`*^9, 3.8553019315049415`*^9}, {3.855301976399712*^9, 
   3.8553019922721043`*^9}, 3.8553020611846313`*^9, {3.855302091454674*^9, 
   3.85530214534364*^9}, {3.855302254930472*^9, 3.8553023005974517`*^9}, {
   3.855302353636552*^9, 3.855302382739581*^9}, 3.855306388871093*^9, {
   3.8553071742485743`*^9, 3.8553071753964167`*^9}, 3.8553084798242116`*^9, {
   3.8556650856403756`*^9, 3.855665087910836*^9}, 3.855723201507162*^9, 
   3.8557242379102235`*^9, {3.8557246848318353`*^9, 3.855724685134898*^9}, 
   3.855727110309208*^9, 3.8557272703735943`*^9, {3.85572797579459*^9, 
   3.8557279760501347`*^9}, {3.8557287059939823`*^9, 3.8557287067116003`*^9}, 
   3.8557431460773635`*^9, {3.8558995269013896`*^9, 3.855899607992609*^9}, {
   3.856859585654393*^9, 3.8568595917377076`*^9}, 3.8568600349246197`*^9, {
   3.856860217235094*^9, 3.8568602557871532`*^9}, {3.8568602958167524`*^9, 
   3.8568603322785635`*^9}, 3.856860368894951*^9, {3.8568605375301275`*^9, 
   3.856860589934883*^9}, {3.8568606556126356`*^9, 3.8568607157686415`*^9}, {
   3.856860764985134*^9, 3.85686076771113*^9}, {3.85686170245975*^9, 
   3.856861707134363*^9}, {3.856861772159485*^9, 3.856861772608346*^9}, 
   3.856871422803549*^9, {3.85687156977604*^9, 3.856871655685177*^9}, {
   3.8568718378571577`*^9, 3.856871970201532*^9}, {3.8568720580803185`*^9, 
   3.8568721241938677`*^9}, {3.8569313754692087`*^9, 3.8569314002597103`*^9}, 
   3.8569314688307085`*^9, {3.8611624453263254`*^9, 3.8611624490699425`*^9}, {
   3.861162582116044*^9, 3.8611626521548505`*^9}, {3.8611627012150483`*^9, 
   3.8611627441263213`*^9}, {3.861162880715558*^9, 3.8611628845398645`*^9}, {
   3.8611630505288525`*^9, 3.86116305177492*^9}, {3.8611631063976216`*^9, 
   3.861163109904592*^9}, {3.8611632277556953`*^9, 3.861163263164321*^9}, {
   3.8611633871510878`*^9, 3.8611633876055455`*^9}, {3.861163505788942*^9, 
   3.86116350776456*^9}, {3.8611639005256042`*^9, 3.8611639020097694`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"05f5ecfb-91b6-4a16-a3b9-1aa0a085932d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The parameters in algebra2 are \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"m0", ",", "n0"}], "}"}], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "The parameters in algebra2 are ", {$CellContext`m0, $CellContext`n0}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.861163917262536*^9, 3.8611792454128942`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[7]:=",ExpressionUUID->"e587b7b0-9129-4d45-a7c9-fe6ada309a66"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum", "fmdig", 
   "\"Working precision \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) is \
insufficient to achieve the requested accuracy or precision.\"", 2, 29, 1, 
   27201938910491926182, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8611639663590045`*^9, 3.8611792690558596`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[7]:=",ExpressionUUID->"0e1c151a-4bbe-4bbd-be59-433c0390068f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.2176228928614075`*^-32", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m0", "\[Rule]", 
      RowBox[{"-", "0.6556678250347263`"}]}], ",", 
     RowBox[{"n0", "\[Rule]", 
      RowBox[{"-", "0.5078220406945868`"}]}], ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "0.5212997793985998`"}], 
     ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.3232908734262857`"}]}], ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.0042925938652093616`"}]}], ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", "0.3015228657280953`"}], 
     ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.3712864973204061`"}]}], ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{"-", "8.514144090793538`"}]}], ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", "0.22521283966139155`"}], 
     ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.1443204336789917`"}]}], ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", "0.05804417697387882`"}], 
     ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", "0.155509735253696`"}], ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.013628241772961588`"}]}], ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.061183567461901324`"}]}], ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", "0.16430806537993195`"}], 
     ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", "0.16547968366268326`"}], 
     ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", "0.10579233407982366`"}], 
     ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", "0.11439216651394973`"}], 
     ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"4", ",", "1"}], "]"}], "\[Rule]", "0.02772395920921101`"}], 
     ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", "0.09093334172259777`"}], 
     ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"4", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.0896610331607528`"}]}], ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", "0.053083338149387066`"}], 
     ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"4", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.09455541014328209`"}]}], ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"5", ",", "1"}], "]"}], "\[Rule]", "0.12202595169488434`"}], 
     ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", "0.07241555306897407`"}], 
     ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"5", ",", "3"}], "]"}], "\[Rule]", "0.02630141493070161`"}], 
     ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"5", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.08606406425829773`"}]}], ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"5", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.5505569814516386`"}]}], ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"6", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.4014627113782049`"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.861163966433324*^9, 3.861179269071971*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"adebeeed-8ae7-4225-9d98-28db3c17d469"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The matrix M is \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0.5212997793985998`", 
        RowBox[{"-", "0.3232908734262857`"}], 
        RowBox[{"-", "0.0042925938652093616`"}], "0.3015228657280953`", 
        RowBox[{"-", "0.3712864973204061`"}], 
        RowBox[{"-", "8.514144090793538`"}]},
       {"0.22521283966139155`", 
        RowBox[{"-", "0.1443204336789917`"}], "0.05804417697387882`", 
        "0.155509735253696`", 
        RowBox[{"-", "0.013628241772961588`"}], "0"},
       {
        RowBox[{"-", "0.061183567461901324`"}], "0.16430806537993195`", 
        "0.16547968366268326`", "0.10579233407982366`", 
        "0.11439216651394973`", "0"},
       {"0.02772395920921101`", "0.09093334172259777`", 
        RowBox[{"-", "0.0896610331607528`"}], "0.053083338149387066`", 
        RowBox[{"-", "0.09455541014328209`"}], "0"},
       {"0.12202595169488434`", "0.07241555306897407`", 
        "0.02630141493070161`", 
        RowBox[{"-", "0.08606406425829773`"}], 
        RowBox[{"-", "0.5505569814516386`"}], "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", "0.4014627113782049`"}], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["The matrix M is ", 
   MatrixForm[{{
     0.5212997793985998, -0.3232908734262857, -0.0042925938652093616`, 
     0.3015228657280953, -0.3712864973204061, -8.514144090793538}, {
     0.22521283966139155`, -0.1443204336789917, 0.05804417697387882, 
      0.155509735253696, -0.013628241772961588`, 0}, {-0.061183567461901324`, 
      0.16430806537993195`, 0.16547968366268326`, 0.10579233407982366`, 
      0.11439216651394973`, 0}, {
     0.02772395920921101, 0.09093334172259777, -0.0896610331607528, 
      0.053083338149387066`, -0.09455541014328209, 0}, {
     0.12202595169488434`, 0.07241555306897407, 
      0.02630141493070161, -0.08606406425829773, -0.5505569814516386, 0}, {
     0, 0, 0, 0, -0.4014627113782049, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.861163917262536*^9, 3.861179269087913*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[7]:=",ExpressionUUID->"c99ff4ef-6c6e-40f4-9124-99b54ebc8c1d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The parameters of algebra2 need to take the following values: \
\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m0", "\[Rule]", 
      RowBox[{"-", "0.6556678250347263`"}]}], ",", 
     RowBox[{"n0", "\[Rule]", 
      RowBox[{"-", "0.5078220406945868`"}]}]}], "}"}]}],
  SequenceForm[
  "The parameters of algebra2 need to take the following values: ", \
{$CellContext`m0 -> -0.6556678250347263, $CellContext`n0 -> \
-0.5078220406945868}],
  Editable->False]], "Print",
 CellChangeTimes->{3.861163917262536*^9, 3.861179269087913*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[7]:=",ExpressionUUID->"f1616b89-0cc9-4dea-b03c-bf3fe269e930"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1141.2, 574.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
DockedCells->{},
TaggingRules->Association["TryRealOnly" -> False],
Magnification:>1.3 Inherited,
FrontEndVersion->"12.3 pour Microsoft Windows (64-bit) (June 19, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"43fb790d-89c5-4340-9c37-f22c6b8adaa9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 430, 9, 71, "Text",ExpressionUUID->"5998d27c-bc52-4ccb-9ee9-e1c3c4b4a15b"],
Cell[991, 31, 5403, 83, 365, "Text",ExpressionUUID->"6bd8fc3f-3697-4d68-82cc-9765ba443664"],
Cell[6397, 116, 165, 2, 62, "Input",ExpressionUUID->"5ffdf2f6-56b6-4299-a2c3-9d819f3c03af"],
Cell[6565, 120, 8518, 178, 408, "Input",ExpressionUUID->"2ac00648-7b5b-47cf-9f0c-b814fc26c450"],
Cell[15086, 300, 165, 2, 62, "Input",ExpressionUUID->"4be448be-2da3-4a67-8d51-5b0ec80bfa0e"],
Cell[CellGroupData[{
Cell[15276, 306, 14830, 360, 2771, "Input",ExpressionUUID->"05f5ecfb-91b6-4a16-a3b9-1aa0a085932d"],
Cell[30109, 668, 522, 11, 29, "Print",ExpressionUUID->"e587b7b0-9129-4d45-a7c9-fe6ada309a66"],
Cell[30634, 681, 483, 10, 36, "Message",ExpressionUUID->"0e1c151a-4bbe-4bbd-be59-433c0390068f"],
Cell[31120, 693, 4042, 117, 172, "Output",ExpressionUUID->"adebeeed-8ae7-4225-9d98-28db3c17d469"],
Cell[CellGroupData[{
Cell[35187, 814, 2581, 55, 127, "Print",ExpressionUUID->"c99ff4ef-6c6e-40f4-9124-99b54ebc8c1d"],
Cell[37771, 871, 739, 18, 29, "Print",ExpressionUUID->"f1616b89-0cc9-4dea-b03c-bf3fe269e930"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/MaxSymSolSpecv2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    165824,       3799]
NotebookOptionsPosition[    162079,       3742]
NotebookOutlinePosition[    162679,       3763]
CellTagsIndexPosition[    162636,       3760]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["MaxSymSolSpec (MSSSp)", "Text",
 CellChangeTimes->{{3.850879754446453*^9, 3.8508797803441563`*^9}, 
   3.8508798518822737`*^9, {3.8508799786873407`*^9, 3.8508799811443195`*^9}, {
   3.855392141627068*^9, 3.8553921433714705`*^9}, {3.857790061454404*^9, 
   3.857790077477329*^9}},
 FontSize->18,
 FontWeight->"Bold",
 FontColor->GrayLevel[0],
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"bc655876-a869-411f-bfe1-6ec705783e5d"],

Cell[TextData[{
 StyleBox["A first input to this numerical code ",
  FontSize->14],
 StyleBox["MaxSymSolSpec",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[", in short ",
  FontSize->14],
 StyleBox["MSSSp",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[", is the list of sets of Op/Dp sources. The code is then divided \
in three parts. It starts by determining a set of independent scalar fields, \
and computes the corresponding field space metric; the fields considered as \
redundant can also be chosen by the user. The code then computes the 4d \
scalar potential depending on the set of independent scalar fields. Finally, \
a last input is a 10d type IIA/B supergravity solution with a maximally \
symmetric 4d spacetime, as found thanks to ",
  FontSize->14],
 StyleBox["MaxSymSolSearch",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[" (see the paper arXiv:2201.04152)",
  FontSize->14],
 StyleBox[". The code evaluates the potential around this solution, computes \
the scalar mass spectrum and further related quantities. More details can be \
found in the paper arXiv:2204.05327.\nWe recommend to \
\[OpenCurlyDoubleQuote]Quit Kernel\[CloseCurlyDoubleQuote] before each new \
notebook evaluation.",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.8577900132468586`*^9, 3.857790035328732*^9}, {
  3.8577901109876957`*^9, 3.857790120889968*^9}, {3.85779037610777*^9, 
  3.8577903777370205`*^9}, {3.8577956695709743`*^9, 3.8577960461520605`*^9}, {
  3.8577960982712297`*^9, 3.8577962438003197`*^9}, {3.8577990544891*^9, 
  3.8577990894273777`*^9}, {3.857799121509802*^9, 3.8577991987822075`*^9}, {
  3.85779923893267*^9, 3.8577992820658617`*^9}, {3.857799328946176*^9, 
  3.857799340467368*^9}, {3.8577994267624125`*^9, 3.8577994489357967`*^9}, {
  3.8589383133970995`*^9, 3.8589383137614126`*^9}, {3.8589384248296404`*^9, 
  3.8589384365234632`*^9}},ExpressionUUID->"7bdbac35-94f7-4933-9546-\
26e184f651fa"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"1a7d2eaf-752f-4352-a988-54cc1f5c0736"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "INPUT", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Enter", " ", "the", " ", "number", " ", "of", " ", "sets", " ", "with", 
    " ", "Op"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Nsets", " ", "=", "2"}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Enter", " ", "the", " ", "total", " ", "number", " ", "of", " ", "sets", 
     " ", 
     RowBox[{"(", 
      RowBox[{"with", " ", "Op", " ", 
       RowBox[{"and", "/", "or"}], " ", "Dp"}], ")"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NDP", " ", "=", "7"}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Enter", " ", "the", " ", "6", "d", " ", "directions", " ", "parallel", 
     " ", "to", " ", "each", " ", "set", " ", 
     RowBox[{"(", 
      RowBox[{"be", " ", 
       RowBox[{"careful", ":", " ", 
        RowBox[{
        "the", " ", "Nsets", " ", "sets", " ", "with", " ", "Op", " ", 
         "should", " ", "be", " ", "given", " ", "first"}]}]}], ")"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"para", "[", "1", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"para", "[", "2", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"para", "[", "3", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"para", "[", "4", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"para", "[", "5", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"para", "[", "6", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"para", "[", "7", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.7788348831486464`*^9}, {3.7831656671854153`*^9, 
   3.783165684351255*^9}, {3.8093457771609297`*^9, 3.809345778334029*^9}, {
   3.8093487910146365`*^9, 3.809348792407342*^9}, {3.8094174079288197`*^9, 
   3.8094174090738354`*^9}, {3.809418868566366*^9, 3.8094188698643265`*^9}, {
   3.8094195320745087`*^9, 3.8094195342106905`*^9}, {3.8094198811787615`*^9, 
   3.8094198932750025`*^9}, {3.809421585317003*^9, 3.809421589564273*^9}, {
   3.809421620804477*^9, 3.8094216262131433`*^9}, {3.8096867990525236`*^9, 
   3.8096868097822323`*^9}, 3.814001827828577*^9, {3.814001882535817*^9, 
   3.814001887300209*^9}, {3.8140019781428676`*^9, 3.8140019784508667`*^9}, 
   3.8140020434416513`*^9, {3.8141600850221443`*^9, 3.814160163970115*^9}, {
   3.817120954244618*^9, 3.8171209615123158`*^9}, {3.817121186069163*^9, 
   3.8171211899718904`*^9}, {3.8171218311176147`*^9, 
   3.8171218401281424`*^9}, {3.817123281930611*^9, 3.817123283997269*^9}, {
   3.817123492927292*^9, 3.8171234941075683`*^9}, 3.81712593479*^9, {
   3.8171260806491346`*^9, 3.8171260827897763`*^9}, {3.817126351165243*^9, 
   3.817126353579435*^9}, {3.8171264546335506`*^9, 3.8171264559402103`*^9}, {
   3.817126688883622*^9, 3.8171267108662033`*^9}, {3.817204587372986*^9, 
   3.8172046011300697`*^9}, {3.8172064083823996`*^9, 
   3.8172064198761454`*^9}, {3.8172072425888624`*^9, 
   3.8172072571365695`*^9}, {3.8172073749422708`*^9, 
   3.8172073793824587`*^9}, {3.8172074395715494`*^9, 3.817207456518141*^9}, {
   3.817207506079871*^9, 3.817207516532736*^9}, {3.8172080362393775`*^9, 
   3.8172080436892667`*^9}, {3.8172092005413113`*^9, 3.817209222063484*^9}, {
   3.817209324872903*^9, 3.817209327047988*^9}, {3.8172094756895905`*^9, 
   3.817209491506322*^9}, {3.8172109728432217`*^9, 3.817210981877925*^9}, {
   3.817214733771134*^9, 3.81721474643159*^9}, {3.817215020098153*^9, 
   3.817215020552416*^9}, {3.817216143914693*^9, 3.817216172121867*^9}, {
   3.817216224740491*^9, 3.81721622681322*^9}, {3.817216627140253*^9, 
   3.817216641046818*^9}, {3.8172768300570498`*^9, 3.817276848696329*^9}, 
   3.8172893443855076`*^9, {3.8172894274955635`*^9, 3.8172894369594765`*^9}, {
   3.817289563760728*^9, 3.8172895994387074`*^9}, {3.817289677792876*^9, 
   3.817289691493336*^9}, {3.8173829247368455`*^9, 3.8173829314091425`*^9}, {
   3.8173830563619175`*^9, 3.8173830812025065`*^9}, 3.8173831654749155`*^9, {
   3.8173842680317397`*^9, 3.81738428627392*^9}, {3.817384920590469*^9, 
   3.81738494071815*^9}, {3.817385158138333*^9, 3.8173851670785646`*^9}, {
   3.817386312840749*^9, 3.81738632956174*^9}, 3.8173863650820017`*^9, {
   3.818753997001157*^9, 3.8187540763242426`*^9}, {3.8187556917255793`*^9, 
   3.8187557011142*^9}, 3.818755737613601*^9, {3.8187643710341167`*^9, 
   3.8187644208473005`*^9}, {3.818923703849161*^9, 3.818923798119082*^9}, {
   3.818932966298211*^9, 3.8189329710674253`*^9}, {3.8189337964683323`*^9, 
   3.818933909075274*^9}, {3.819420889419087*^9, 3.81942099269112*^9}, {
   3.8194527281188316`*^9, 3.8194528375405693`*^9}, {3.819523846211656*^9, 
   3.8195239526532636`*^9}, {3.819620645877654*^9, 3.819620798095296*^9}, {
   3.819626544413681*^9, 3.8196265446465483`*^9}, {3.8196265858387976`*^9, 
   3.8196267760035286`*^9}, {3.819969082730151*^9, 3.819969203012853*^9}, {
   3.8201319591786404`*^9, 3.82013199249831*^9}, {3.820134148936858*^9, 
   3.82013415340543*^9}, {3.8201345530723343`*^9, 3.8201345755915127`*^9}, {
   3.820135406088759*^9, 3.820135428515173*^9}, {3.820135610856064*^9, 
   3.8201356448185883`*^9}, {3.8201358944565907`*^9, 
   3.8201359031953335`*^9}, {3.8202301963778887`*^9, 3.820230210040619*^9}, {
   3.820231925286293*^9, 3.820231942444542*^9}, {3.820232008095861*^9, 
   3.8202320158852844`*^9}, {3.820232069208501*^9, 3.8202320721006966`*^9}, {
   3.8202346122924523`*^9, 3.820234649633357*^9}, 3.8328202383901916`*^9, {
   3.832820429683772*^9, 3.8328204864038906`*^9}, {3.8328205495944967`*^9, 
   3.832820569112568*^9}, {3.8328207304690347`*^9, 3.832820780212412*^9}, {
   3.83282091509429*^9, 3.8328209178279324`*^9}, {3.8328224589112835`*^9, 
   3.832822543071381*^9}, 3.832833436059851*^9, {3.832922096757799*^9, 
   3.8329221015481415`*^9}, {3.832922132600532*^9, 3.8329221540771427`*^9}, {
   3.832923013993126*^9, 3.832923023024124*^9}, {3.8329232266131773`*^9, 
   3.832923233311529*^9}, {3.832924550860777*^9, 3.8329245575132*^9}, {
   3.832926303549965*^9, 3.8329263310244493`*^9}, {3.8329265364498396`*^9, 
   3.8329265368511724`*^9}, {3.832931093858221*^9, 3.8329310943626423`*^9}, {
   3.832931124816926*^9, 3.832931139472433*^9}, {3.8333433222128563`*^9, 
   3.833343348665923*^9}, {3.8333438883344035`*^9, 3.833343900932596*^9}, 
   3.83335321724667*^9, {3.8333605142840867`*^9, 3.833360516310851*^9}, 
   3.8334226785062475`*^9, 3.833423134346343*^9, {3.8334236456888247`*^9, 
   3.8334236585865335`*^9}, {3.833423721967557*^9, 3.8334237245900555`*^9}, {
   3.833424035734769*^9, 3.833424036726805*^9}, {3.833424154232767*^9, 
   3.833424156771083*^9}, {3.8334243107397327`*^9, 3.833424313260441*^9}, 
   3.833424386344236*^9, 3.8334248113490133`*^9, 3.83342492080085*^9, {
   3.8334258521952224`*^9, 3.8334258899412155`*^9}, {3.833426022695677*^9, 
   3.8334260632423563`*^9}, {3.8334262058656416`*^9, 3.833426207179166*^9}, 
   3.833428306420536*^9, {3.833428435826708*^9, 3.8334284410161867`*^9}, {
   3.833428597277382*^9, 3.8334286030584583`*^9}, {3.833428687273262*^9, 
   3.8334286970539484`*^9}, {3.8334426319399085`*^9, 
   3.8334426392469683`*^9}, {3.8335150398760877`*^9, 3.833515047694129*^9}, {
   3.846562704746005*^9, 3.8465627409264145`*^9}, {3.8469110633247147`*^9, 
   3.8469110817776337`*^9}, {3.8473328392993526`*^9, 3.847332845687065*^9}, {
   3.848136125683075*^9, 3.8481361314160604`*^9}, {3.8481361728084564`*^9, 
   3.848136221718474*^9}, {3.848138533409939*^9, 3.8481385348776813`*^9}, 
   3.8481385865955124`*^9, {3.8481386886425447`*^9, 3.84813870799131*^9}, {
   3.8481395939971647`*^9, 3.8481396713301325`*^9}, {3.8481397567382593`*^9, 
   3.8481397648653593`*^9}, {3.8481401389282727`*^9, 3.84814014242729*^9}, {
   3.8481402304521017`*^9, 3.8481402338738174`*^9}, {3.848140298048623*^9, 
   3.848140304891391*^9}, {3.8481404234916353`*^9, 3.848140443549345*^9}, 
   3.8481418359530497`*^9, {3.8481419070195227`*^9, 3.8481419094872627`*^9}, 
   3.8508226661865997`*^9, {3.85082284457501*^9, 3.850822925987537*^9}, {
   3.850822956556622*^9, 3.8508229594612207`*^9}, {3.8508229896193876`*^9, 
   3.8508229930554733`*^9}, {3.8508232373992696`*^9, 3.850823243285164*^9}, {
   3.8553105636372695`*^9, 3.8553105727089767`*^9}, {3.855393162968528*^9, 
   3.8553931686963196`*^9}, 3.855394139140771*^9, {3.855396671707554*^9, 
   3.8553967270992656`*^9}, 3.8569398328018*^9, {3.8569400641300464`*^9, 
   3.856940081232751*^9}, {3.856940290721201*^9, 3.856940295311855*^9}, {
   3.8569406346273904`*^9, 3.8569406366414413`*^9}, {3.857131564492934*^9, 
   3.8571315854967127`*^9}, {3.8572199638672156`*^9, 
   3.8572200151944532`*^9}, {3.8572206512855196`*^9, 3.857220654469107*^9}, {
   3.8576449809751005`*^9, 3.8576449845269365`*^9}, {3.8576452733842397`*^9, 
   3.8576453047446756`*^9}, {3.8576453467125535`*^9, 3.857645350184808*^9}, {
   3.8577906511264925`*^9, 3.8577906522617736`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"84d0fec0-7cce-467a-8873-0cc672df5b22"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"de25bd2e-e9a0-457c-8190-969f4db0a6a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Code", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{"(*", 
   RowBox[{"Dimensionality", " ", "p", " ", "of", " ", "each", " ", "set"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", "NDP"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"type", "[", "i", "]"}], "=", 
        RowBox[{"3", "+", 
         RowBox[{"Length", "[", 
          RowBox[{"para", "[", "i", "]"}], "]"}]}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Theory", " ", 
     RowBox[{"considered", ":", " ", 
      RowBox[{"IIA", " ", "or", " ", "IIB"}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"IIA", "=", 
     RowBox[{"EvenQ", "[", 
      RowBox[{"type", "[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"IIB", "=", 
     RowBox[{"OddQ", "[", 
      RowBox[{"type", "[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Transverse", " ", "directions", " ", "to", " ", "each", " ", "set"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"a", "=", "1"}], ",", " ", 
      RowBox[{"a", "<", 
       RowBox[{"NDP", "+", "1"}]}], ",", " ", 
      RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"bot", "[", "a", "]"}], "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{
              RowBox[{"para", "[", "a", "]"}], ",", " ", "i"}], "]"}], " ", 
            "\[Equal]", " ", "False"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{
              RowBox[{"bot", "[", "a", "]"}], ",", " ", "i"}], "]"}], ";"}]}],
           "\[IndentingNewLine]", "]"}]}], "]"}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 ShowCellBracket->True,
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.778834897737918*^9}, {3.779167436059725*^9, 
   3.779167483894373*^9}, {3.779167535803952*^9, 3.779167536128085*^9}, {
   3.7791678791541395`*^9, 3.7791678813437395`*^9}, {3.7791681360729127`*^9, 
   3.7791681748898478`*^9}, {3.7791825028196893`*^9, 
   3.7791825065915956`*^9}, {3.8141602331129923`*^9, 3.81416023336579*^9}, {
   3.817121077714026*^9, 3.8171210982415624`*^9}, {3.8481385877050304`*^9, 
   3.8481387128649387`*^9}, 3.848138763462615*^9, {3.8508230119026484`*^9, 
   3.850823014649242*^9}, {3.850823266591629*^9, 3.850823269545591*^9}, {
   3.8508233232247124`*^9, 3.850823359082906*^9}, {3.8508233992397137`*^9, 
   3.8508234006057043`*^9}, {3.850830327673603*^9, 3.8508303319435673`*^9}, {
   3.850835970513345*^9, 3.8508359715319986`*^9}, {3.8508360687721033`*^9, 
   3.8508360756807966`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"d4f303d0-8dd5-420a-9f0e-186188365663"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"3f4120ad-011a-4d90-9c89-e9125107add8"],

Cell[TextData[{
 StyleBox["In the following, the user can choose a complete set of redudant \
fields (for instance those indicated in the paper) and enter them in the \
first line within \[OpenCurlyDoubleQuote]FieldRedef\[CloseCurlyDoubleQuote]; \
we use as an example the solution class ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "55"], TraditionalForm]],
  FontSize->14,ExpressionUUID->"bbe3c045-d308-4369-b7d6-af8caec9ada8"],
 StyleBox[" with 7 source sets, with s[I] corresponding to the field ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Sigma]", "I"], TraditionalForm]],
  FontSize->14,ExpressionUUID->"da4280b9-38fe-40e9-9080-ae98f7a8f906"],
 StyleBox[" . Otherwise, if \[OpenCurlyDoubleQuote]FieldRedef\
\[CloseCurlyDoubleQuote] is left empty, the code determines by itself a set \
of redundant fields. As an output, the code provides the list of redudant \
fields, the set of independent ones, and the corresponding field space \
metric. The last two are used in the next parts of the code.",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.8577909427615767`*^9, 3.8577909945989246`*^9}, {
  3.857792559361549*^9, 3.8577925738173747`*^9}, {3.8577995016071606`*^9, 
  3.8577996730077114`*^9}, {3.857799719098612*^9, 3.8577998645682025`*^9}, {
  3.857800021859028*^9, 
  3.8578000924820704`*^9}},ExpressionUUID->"74155c9d-91ef-44df-a87a-\
7fb26cd42ec5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Optional", " ", "INPUT"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"FieldRedef", "=", 
     RowBox[{"{", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{"s", "[", "3", "]"}], "->", " ", "1"}], ",", " ", 
        RowBox[{
         RowBox[{"s", "[", "5", "]"}], "->", " ", "1"}], ",", " ", 
        RowBox[{
         RowBox[{"s", "[", "7", "]"}], "->", " ", "1"}]}], "*)"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"FieldRedef", " ", "!=", " ", 
       RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{
        "\"\<The user has indicated the following field(s) as redundant : \
\>\"", ",", " ", "FieldRedef", " ", ",", "\"\<.\>\""}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CheckRedundancy", "=", "False"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"While", "[", 
     RowBox[{
      RowBox[{"!", "CheckRedundancy"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"n_", ",", " ", "a_"}], "]"}], ":=", " ", 
        RowBox[{"Which", "[", 
         RowBox[{
          RowBox[{"MemberQ", "[", 
           RowBox[{
            RowBox[{"para", "[", "n", "]"}], ",", " ", "a"}], "]"}], ",", " ", 
          RowBox[{
           RowBox[{"type", "[", "n", "]"}], "-", "9"}], ",", " ", 
          RowBox[{"MemberQ", "[", 
           RowBox[{
            RowBox[{"bot", "[", "n", "]"}], ",", " ", "a"}], "]"}], ",", " ", 
          
          RowBox[{
           RowBox[{"type", "[", "n", "]"}], "-", "3"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"pi", "[", "a_", "]"}], ":=", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", "n", "]"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1", "/", "2"}], "*", 
              RowBox[{"P", "[", 
               RowBox[{"n", ",", "a"}], "]"}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", " ", "1", ",", " ", "NDP"}], "}"}]}], "]"}], "/.",
          "FieldRedef"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Matrix", " ", "m", " ", "entering", " ", "the", " ", "field", " ", 
         "space", " ", "metric"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"g", " ", "=", " ", 
        RowBox[{"IdentityMatrix", "[", "6", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "\[LessEqual]", " ", "6"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"g", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "i"}], "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{"pi", "[", "i", "]"}], "^", "2"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"List", " ", "of", " ", "variables"}], "*)"}], "\n", "     ", 
       
       RowBox[{"var", " ", "=", " ", 
        RowBox[{"{", 
         RowBox[{"r", ",", " ", "t"}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Background", " ", "values"}], "*)"}], "\[IndentingNewLine]", 
       
       RowBox[{"bg", " ", "=", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"r", "\[Rule]", " ", "1"}], ",", " ", 
          RowBox[{"t", "\[Rule]", " ", "1"}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"n", "=", "1"}], ",", " ", 
         RowBox[{"n", "\[LessEqual]", " ", "NDP"}], ",", " ", 
         RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"var", ",", " ", 
            RowBox[{"s", "[", "n", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"bg", ",", " ", 
            RowBox[{
             RowBox[{"s", "[", "n", "]"}], "\[Rule]", " ", "1"}]}], "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"var", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"var", " ", "/.", "FieldRedef"}], ",", " ", "_Integer"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"M", "=", 
        RowBox[{"Length", "[", "var", "]"}]}], ";", "\n", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{"Giving", " ", "an", " ", "x"}], "-", 
          RowBox[{"dependence", " ", "to", " ", "the", " ", "fields"}]}], ",",
          " ", 
         RowBox[{"to", " ", "compute", " ", "derivatives"}]}], "*)"}], "\n", 
       "     ", 
       RowBox[{"xdep", " ", "=", " ", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Removing", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"the", " ", "'"}], "[", "x", "]"}], "'"}], " ", "at", " ", 
         "the", " ", "end"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"noxdep", " ", "=", " ", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"xvar", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", " ", "M"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"xdep", ",", " ", 
            RowBox[{
             RowBox[{"var", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", " ", 
             RowBox[{
              RowBox[{"var", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", "x", "]"}]}]}], "]"}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"noxdep", ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"var", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", "x", "]"}], "\[Rule]", 
             " ", 
             RowBox[{"var", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"xvar", ",", 
            RowBox[{
             RowBox[{"var", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", "x", "]"}]}], "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Derivative", " ", "vector", " ", "of", " ", "the", " ", "fields"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"varder", "=", 
        RowBox[{"D", "[", 
         RowBox[{"xvar", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"gx", " ", "=", " ", 
        RowBox[{"g", "/.", "xdep"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Right", "-", " ", 
         RowBox[{"and", " ", "left"}], "-", 
         RowBox[{
         "hand", " ", "sides", " ", "of", " ", "the", " ", "equation", " ", 
          "needed", " ", "to", " ", "compute", " ", "the", " ", "field", " ", 
          "space", " ", "metric"}]}], "*)"}], "\n", "     ", 
       RowBox[{"RHS1", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"gx", ",", "x"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"a", ",", "b"}], "]"}], "]"}], "*", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"Inverse", "[", "gx", "]"}], ",", "x"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"a", ",", "b"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "1", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"RHS", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "4"}], "*", "RHS1"}], "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"t", "[", "x", "]"}], "^", 
           RowBox[{"(", 
            RowBox[{"-", "2"}], ")"}]}], "*", 
          RowBox[{
           RowBox[{
            RowBox[{"t", "'"}], "[", "x", "]"}], "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"3", "/", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "x", "]"}], "^", 
           RowBox[{"(", 
            RowBox[{"-", "2"}], ")"}]}], "*", 
          RowBox[{
           RowBox[{
            RowBox[{"r", "'"}], "[", "x", "]"}], "^", "2"}]}]}]}], ";", " ", 
       "\n", "     ", 
       RowBox[{"LHS", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "*", 
           RowBox[{"varder", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "*", 
           RowBox[{"varder", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "M"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "M"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Identify", " ", "the", " ", "metric", " ", "coefficients"}], 
        "*)"}], "\n", "     ", 
       RowBox[{"solu", " ", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", " ", "M"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", "1"}], ",", 
           RowBox[{"j", "\[LessEqual]", " ", "M"}], ",", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"A", "=", 
             RowBox[{"Coefficient", "[", 
              RowBox[{"LHS", ",", " ", 
               RowBox[{"G", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"B", " ", "=", " ", 
             RowBox[{"Coefficient", "[", 
              RowBox[{"RHS", ",", "A"}], "]"}]}], ";", "\[IndentingNewLine]", 
            
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"i", "\[NotEqual]", " ", "j"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"AppendTo", "[", 
                RowBox[{"solu", ",", 
                 RowBox[{
                  RowBox[{"G", "[", 
                   RowBox[{"i", ",", "j"}], "]"}], "\[Rule]", " ", 
                  RowBox[{
                   RowBox[{"1", "/", "2"}], "*", "B"}]}]}], "]"}], ";"}]}], 
             "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"i", "\[Equal]", "j"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"AppendTo", "[", 
                RowBox[{"solu", ",", 
                 RowBox[{
                  RowBox[{"G", "[", 
                   RowBox[{"i", ",", "j"}], "]"}], "\[Rule]", " ", "B"}]}], 
                "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}]}], "]"}], ";", "\n", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Metric", " ", "as", " ", "a", " ", "matrix"}], "*)"}], "\n", 
       "     ", 
       RowBox[{"Gmatrix", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "M"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "M"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "\[LessEqual]", "M"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", "1"}], ",", " ", 
           RowBox[{"j", "\[LessEqual]", "M"}], ",", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"Gmatrix", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"i", ",", "j"}], "]"}], "/.", "solu"}]}], ";"}]}], 
          "\[IndentingNewLine]", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Gmatrix", "=", 
        RowBox[{"Gmatrix", "/.", "noxdep"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Redundant", " ", "fields"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Nr", "=", 
        RowBox[{"M", "-", 
         RowBox[{"MatrixRank", "[", "Gmatrix", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"Nr", "\[NotEqual]", " ", "0"}], ",", "\[IndentingNewLine]", 
         
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<There is (are) \>\"", " ", ",", "Nr", ",", " ", 
            "\"\< redundant field(s).\>\""}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"R1", "=", "1"}], ";", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", 
            RowBox[{"i", "<=", "M"}], ",", 
            RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"R2", "=", 
              RowBox[{"MatrixRank", "[", 
               RowBox[{"Gmatrix", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"1", ";;", "i"}], ",", "All"}], "]"}], "]"}], 
               "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"R2", "!=", " ", "R1"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"AppendTo", "[", 
                 RowBox[{"FieldRedef", ",", 
                  RowBox[{
                   RowBox[{"s", "[", 
                    RowBox[{"i", "-", "2"}], "]"}], "->", " ", "1"}]}], "]"}],
                 ";", "\[IndentingNewLine]", 
                RowBox[{"Print", "[", 
                 RowBox[{"\"\<The field sigma_\>\"", ",", 
                  RowBox[{"i", "-", "2"}], ",", 
                  "\"\< is redundant and has been set to 1.\>\""}], "]"}]}]}],
               "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"R1", "=", 
              RowBox[{"R2", "+", "1"}]}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";"}], "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "Print", "[", "\"\<There are no more redundant fields.\>\"", "]"}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"CheckRedundancy", "=", "True"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<The independent fields are : \>\"", ",", " ", "var", " ", ",", 
      "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<The field space metric is : \>\"", ",", 
      RowBox[{"Gmatrix", "//", "MatrixForm"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8553922548464193`*^9, 3.8553922614351397`*^9}, {
   3.855392293960953*^9, 3.8553923655858083`*^9}, {3.8553924574105062`*^9, 
   3.855392503588045*^9}, {3.8553927023388157`*^9, 3.8553927958355227`*^9}, {
   3.855392836254051*^9, 3.8553928421386805`*^9}, {3.8553930847304783`*^9, 
   3.8553931109779835`*^9}, {3.855393181797085*^9, 3.855393191280352*^9}, {
   3.8553932925856867`*^9, 3.8553933376067114`*^9}, {3.855393547689227*^9, 
   3.8553935483922353`*^9}, {3.8553946101172247`*^9, 3.855394612084119*^9}, 
   3.8553960040804157`*^9, 3.8553967485155497`*^9, {3.8553967805272923`*^9, 
   3.8553967856441507`*^9}, 3.8569401271863737`*^9, {3.856940307890361*^9, 
   3.856940310194384*^9}, 3.8569406512147493`*^9, {3.857131860652367*^9, 
   3.857131869822398*^9}, {3.8572149529928465`*^9, 3.85721495883257*^9}, 
   3.8572151888495264`*^9, {3.8572156568184776`*^9, 3.857215659169364*^9}, {
   3.8572159202573385`*^9, 3.85721599562129*^9}, {3.8572169331533155`*^9, 
   3.85721702176427*^9}, {3.857217337516096*^9, 3.8572174391023903`*^9}, {
   3.8572174945115457`*^9, 3.857217505023533*^9}, {3.8572183987636023`*^9, 
   3.85721851798061*^9}, {3.8572188965822434`*^9, 3.857218907056706*^9}, {
   3.8572191227187257`*^9, 3.8572191312158566`*^9}, {3.8572192451358423`*^9, 
   3.8572192516301684`*^9}, {3.8572193278532753`*^9, 
   3.8572193377922945`*^9}, {3.8572194337773576`*^9, 3.857219518338537*^9}, {
   3.8572195897923355`*^9, 3.8572196595364103`*^9}, {3.8572196973304443`*^9, 
   3.8572198272969093`*^9}, {3.8572200694727497`*^9, 3.85722007606491*^9}, {
   3.857220165906248*^9, 3.857220181121855*^9}, {3.8572207674345727`*^9, 
   3.857220793073376*^9}, {3.8572216501848516`*^9, 3.8572216535111055`*^9}, {
   3.857221776202012*^9, 3.8572218417852917`*^9}, 3.8572219032591887`*^9, {
   3.8572219410038347`*^9, 3.857221961739021*^9}, {3.8572220428919034`*^9, 
   3.8572220442516794`*^9}, {3.8576447005301433`*^9, 3.857644700800914*^9}, {
   3.857644737536351*^9, 3.8576447386247687`*^9}, {3.8576448894404526`*^9, 
   3.8576449128493214`*^9}, {3.8576450407601333`*^9, 3.857645112138543*^9}, 
   3.857645146813489*^9, 3.85764530951933*^9, {3.8577918049564667`*^9, 
   3.8577918303458424`*^9}, {3.857792343104433*^9, 3.8577924618060894`*^9}, {
   3.8577925471045856`*^9, 3.857792551269491*^9}, {3.85779297018097*^9, 
   3.8577929983399334`*^9}, {3.8577932639557037`*^9, 
   3.8577933173639116`*^9}, {3.857794178620593*^9, 3.857794203305502*^9}, {
   3.857799963846136*^9, 3.857800011728001*^9}, {3.857800118761979*^9, 
   3.8578001334251986`*^9}, {3.857800168792461*^9, 3.8578003150126762`*^9}, {
   3.8578003457969303`*^9, 3.857800492075615*^9}, {3.857800543630415*^9, 
   3.857800625496602*^9}, {3.857800662502464*^9, 3.857800921926604*^9}, {
   3.857800961252703*^9, 3.8578009643124156`*^9}, {3.8578010077400675`*^9, 
   3.8578010121297636`*^9}, 3.8578012382989855`*^9, 3.8578012770693636`*^9, {
   3.857804899206102*^9, 
   3.857804900468459*^9}},ExpressionUUID->"1152681e-5e2b-4e32-9d44-\
2eeec252b4f9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There is (are) \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" redundant field(s).\"\>"}],
  SequenceForm["There is (are) ", 3, " redundant field(s)."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8576451508413315`*^9, 3.8576451689947777`*^9}, 
   3.8576453184918227`*^9, 3.8576453552702217`*^9, 3.8577941063203955`*^9, 
   3.8577942241783237`*^9, 3.857800978732291*^9, 3.8578012095209646`*^9, 
   3.8578012545208025`*^9, 3.8578012925583067`*^9, 3.8578028420368595`*^9, 
   3.8578032483914185`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[17]:=",ExpressionUUID->"f9af113f-3497-4d82-8dd2-d99bb6ac2b1d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The field sigma_\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" is redundant and has been set to 1.\"\>"}],
  SequenceForm["The field sigma_", 3, " is redundant and has been set to 1."],
  
  Editable->False]], "Print",
 CellChangeTimes->{{3.8576451508413315`*^9, 3.8576451689947777`*^9}, 
   3.8576453184918227`*^9, 3.8576453552702217`*^9, 3.8577941063203955`*^9, 
   3.8577942241783237`*^9, 3.857800978732291*^9, 3.8578012095209646`*^9, 
   3.8578012545208025`*^9, 3.8578012925583067`*^9, 3.8578028420368595`*^9, 
   3.8578032483914185`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[17]:=",ExpressionUUID->"59777b26-fb00-4cab-a84f-f995eef1483b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The field sigma_\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" is redundant and has been set to 1.\"\>"}],
  SequenceForm["The field sigma_", 6, " is redundant and has been set to 1."],
  
  Editable->False]], "Print",
 CellChangeTimes->{{3.8576451508413315`*^9, 3.8576451689947777`*^9}, 
   3.8576453184918227`*^9, 3.8576453552702217`*^9, 3.8577941063203955`*^9, 
   3.8577942241783237`*^9, 3.857800978732291*^9, 3.8578012095209646`*^9, 
   3.8578012545208025`*^9, 3.8578012925583067`*^9, 3.8578028420368595`*^9, 
   3.857803248407194*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[17]:=",ExpressionUUID->"59a9722b-8b14-4508-9ecc-a0ca0019f802"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The field sigma_\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" is redundant and has been set to 1.\"\>"}],
  SequenceForm["The field sigma_", 7, " is redundant and has been set to 1."],
  
  Editable->False]], "Print",
 CellChangeTimes->{{3.8576451508413315`*^9, 3.8576451689947777`*^9}, 
   3.8576453184918227`*^9, 3.8576453552702217`*^9, 3.8577941063203955`*^9, 
   3.8577942241783237`*^9, 3.857800978732291*^9, 3.8578012095209646`*^9, 
   3.8578012545208025`*^9, 3.8578012925583067`*^9, 3.8578028420368595`*^9, 
   3.857803248407194*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[17]:=",ExpressionUUID->"93289163-f52b-4aac-a661-bc6defcca179"],

Cell[BoxData["\<\"There are no more redundant fields.\"\>"], "Print",
 CellChangeTimes->{{3.8576451508413315`*^9, 3.8576451689947777`*^9}, 
   3.8576453184918227`*^9, 3.8576453552702217`*^9, 3.8577941063203955`*^9, 
   3.8577942241783237`*^9, 3.857800978732291*^9, 3.8578012095209646`*^9, 
   3.8578012545208025`*^9, 3.8578012925583067`*^9, 3.8578028420368595`*^9, 
   3.857803248422996*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[17]:=",ExpressionUUID->"5a6a16ac-dbd7-4c51-9d7e-912d2714648d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The independent fields are : \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"r", ",", "t", ",", 
     RowBox[{"s", "[", "1", "]"}], ",", 
     RowBox[{"s", "[", "2", "]"}], ",", 
     RowBox[{"s", "[", "4", "]"}], ",", 
     RowBox[{"s", "[", "5", "]"}]}], "}"}], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "The independent fields are : ", {$CellContext`r, $CellContext`t, 
    $CellContext`s[1], 
    $CellContext`s[2], 
    $CellContext`s[4], 
    $CellContext`s[5]}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8576451508413315`*^9, 3.8576451689947777`*^9}, 
   3.8576453184918227`*^9, 3.8576453552702217`*^9, 3.8577941063203955`*^9, 
   3.8577942241783237`*^9, 3.857800978732291*^9, 3.8578012095209646`*^9, 
   3.8578012545208025`*^9, 3.8578012925583067`*^9, 3.8578028420368595`*^9, 
   3.857803248445139*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[17]:=",ExpressionUUID->"5a52f684-b891-448e-b52b-969c82d43505"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The field space metric is : \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["3", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"]}]], "0", "0", "0", "0", "0"},
       {"0", 
        FractionBox["2", 
         SuperscriptBox["t", "2"]], "0", "0", "0", "0"},
       {"0", "0", 
        FractionBox["12", 
         SuperscriptBox[
          RowBox[{"s", "[", "1", "]"}], "2"]], 
        RowBox[{"-", 
         FractionBox["6", 
          RowBox[{
           RowBox[{"s", "[", "1", "]"}], " ", 
           RowBox[{"s", "[", "2", "]"}]}]]}], 
        RowBox[{"-", 
         FractionBox["3", 
          RowBox[{
           RowBox[{"s", "[", "1", "]"}], " ", 
           RowBox[{"s", "[", "4", "]"}]}]]}], 
        RowBox[{"-", 
         FractionBox["3", 
          RowBox[{
           RowBox[{"s", "[", "1", "]"}], " ", 
           RowBox[{"s", "[", "5", "]"}]}]]}]},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["6", 
          RowBox[{
           RowBox[{"s", "[", "1", "]"}], " ", 
           RowBox[{"s", "[", "2", "]"}]}]]}], 
        FractionBox["12", 
         SuperscriptBox[
          RowBox[{"s", "[", "2", "]"}], "2"]], 
        RowBox[{"-", 
         FractionBox["3", 
          RowBox[{
           RowBox[{"s", "[", "2", "]"}], " ", 
           RowBox[{"s", "[", "4", "]"}]}]]}], 
        RowBox[{"-", 
         FractionBox["3", 
          RowBox[{
           RowBox[{"s", "[", "2", "]"}], " ", 
           RowBox[{"s", "[", "5", "]"}]}]]}]},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["3", 
          RowBox[{
           RowBox[{"s", "[", "1", "]"}], " ", 
           RowBox[{"s", "[", "4", "]"}]}]]}], 
        RowBox[{"-", 
         FractionBox["3", 
          RowBox[{
           RowBox[{"s", "[", "2", "]"}], " ", 
           RowBox[{"s", "[", "4", "]"}]}]]}], 
        FractionBox["12", 
         SuperscriptBox[
          RowBox[{"s", "[", "4", "]"}], "2"]], 
        FractionBox["3", 
         RowBox[{
          RowBox[{"s", "[", "4", "]"}], " ", 
          RowBox[{"s", "[", "5", "]"}]}]]},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["3", 
          RowBox[{
           RowBox[{"s", "[", "1", "]"}], " ", 
           RowBox[{"s", "[", "5", "]"}]}]]}], 
        RowBox[{"-", 
         FractionBox["3", 
          RowBox[{
           RowBox[{"s", "[", "2", "]"}], " ", 
           RowBox[{"s", "[", "5", "]"}]}]]}], 
        FractionBox["3", 
         RowBox[{
          RowBox[{"s", "[", "4", "]"}], " ", 
          RowBox[{"s", "[", "5", "]"}]}]], 
        FractionBox["12", 
         SuperscriptBox[
          RowBox[{"s", "[", "5", "]"}], "2"]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["The field space metric is : ", 
   MatrixForm[{{Rational[3, 2] $CellContext`r^(-2), 0, 0, 0, 0, 0}, {
     0, 2 $CellContext`t^(-2), 0, 0, 0, 0}, {
     0, 0, 12 $CellContext`s[1]^(-2), (-6) $CellContext`s[
        1]^(-1)/$CellContext`s[2], (-3) $CellContext`s[1]^(-1)/$CellContext`s[
      4], (-3) $CellContext`s[1]^(-1)/$CellContext`s[5]}, {
     0, 0, (-6) $CellContext`s[1]^(-1)/$CellContext`s[2], 
      12 $CellContext`s[2]^(-2), (-3) $CellContext`s[2]^(-1)/$CellContext`s[
      4], (-3) $CellContext`s[2]^(-1)/$CellContext`s[5]}, {
     0, 0, (-3) $CellContext`s[1]^(-1)/$CellContext`s[
      4], (-3) $CellContext`s[2]^(-1)/$CellContext`s[4], 
      12 $CellContext`s[4]^(-2), 3 $CellContext`s[4]^(-1)/$CellContext`s[
      5]}, {0, 0, (-3) $CellContext`s[1]^(-1)/$CellContext`s[
      5], (-3) $CellContext`s[2]^(-1)/$CellContext`s[5], 
      3 $CellContext`s[4]^(-1)/$CellContext`s[5], 
      12 $CellContext`s[5]^(-2)}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8576451508413315`*^9, 3.8576451689947777`*^9}, 
   3.8576453184918227`*^9, 3.8576453552702217`*^9, 3.8577941063203955`*^9, 
   3.8577942241783237`*^9, 3.857800978732291*^9, 3.8578012095209646`*^9, 
   3.8578012545208025`*^9, 3.8578012925583067`*^9, 3.8578028420368595`*^9, 
   3.8578032484630003`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[17]:=",ExpressionUUID->"c626d3b7-feee-43a0-bbe9-1f9562cc01d2"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"f65b8eac-2cba-478e-b398-98d068a5bb97"],

Cell[TextData[StyleBox["The second part of the code computes the scalar \
potential \[OpenCurlyDoubleQuote]V\[CloseCurlyDoubleQuote] for the set of \
independent fields just determined, based on background structure constants, \
fluxes and source contributions allowed by the orientifold projections; the \
latter are obtained in the following \[OpenCurlyDoubleQuote]Supergravity \
field content\[CloseCurlyDoubleQuote]. The explicit expression of \
\[OpenCurlyDoubleQuote]V\[CloseCurlyDoubleQuote] can be given if desired.",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8577910750038457`*^9, 3.857791099712022*^9}, {
  3.857801305671465*^9, 3.8578015001034813`*^9}, {3.8578016206542325`*^9, 
  3.8578016434840755`*^9}, {3.8580639484594655`*^9, 
  3.85806395637182*^9}},ExpressionUUID->"91b12e8e-15bb-42de-96f8-\
49fc240fbad4"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Supergravity field content",
 FontSize->12]], "Text",
 ShowGroupOpener->True,
 CellChangeTimes->{{3.7788375709330616`*^9, 3.778837571657117*^9}, {
  3.778841865186289*^9, 3.7788418707608175`*^9}, {3.848139724161372*^9, 
  3.84813972659295*^9}, {3.8508230319289336`*^9, 3.850823040987891*^9}, {
  3.850823072327039*^9, 3.850823103462186*^9}, {3.850823157266162*^9, 
  3.8508231797149334`*^9}, {3.8508748196715755`*^9, 3.850874822211155*^9}, {
  3.8571312199992027`*^9, 3.8571312221421556`*^9}, {3.857131413662389*^9, 
  3.857131414578323*^9}, {3.857131516727215*^9, 3.857131517311563*^9}, {
  3.8578016556688275`*^9, 3.8578016566476607`*^9}, {3.858063984095426*^9, 
  3.8580639960625596`*^9}},
 FontFamily->"Helvetica",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0, 0, 1],ExpressionUUID->"41e80942-2e67-4ffb-95ef-789ab3d6c0be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Structure", " ", "constants"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "f", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f2", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"a", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fSet", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f1", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "6"}], "}"}]}], "]"}]}], ";", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", " ", "=", "1"}], ",", " ", 
           RowBox[{"j", "<", "6"}], ",", " ", 
           RowBox[{"j", "++"}], ",", " ", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f2", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "===",
                   "0"}], ")"}], "\[Equal]", "False"}], ",", 
               RowBox[{"(*", 
                RowBox[{
                 RowBox[{
                 "takes", " ", "into", " ", "account", " ", "that", " ", 
                  "the", " ", "multiple", " ", "projections", " ", "have", 
                  " ", "to", " ", "be", " ", "taken", " ", "into", " ", 
                  "account"}], ",", " ", 
                 RowBox[{
                 "the", " ", "one", " ", "after", " ", "the", " ", 
                  "other"}]}], "*)"}], "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"j", "\[NotEqual]", "i"}], " ", "&&", " ", 
                  RowBox[{"k", "\[NotEqual]", "i"}]}], ",", 
                 RowBox[{"(*", 
                  RowBox[{
                   RowBox[{"choice", " ", "of", " ", 
                    RowBox[{"basis", ":", " ", 
                    RowBox[{"fixes", " ", 
                    RowBox[{"f", "^", "a_"}], 
                    RowBox[{"{", "ac", "}"}]}]}]}], " ", "=", " ", 
                   RowBox[{"0", " ", "without", " ", "sum"}]}], "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "i"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "j"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "k"}], " ", 
                    "]"}]}], ")"}], "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "j"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "k"}], " ", 
                    "]"}]}], ")"}]}], ")"}]}], ",", " ", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{"directions", ":", " ", "par"}], ",", " ", 
                    "transv", ",", " ", 
                    RowBox[{"transv", " ", "OR", " ", "par"}], ",", " ", 
                    RowBox[{"par", " ", "par"}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"f1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", " ", "j", ",", "k"}], "]"}], "]"}], "=", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fSet", ",", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], "]"}], 
                    ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"f1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", " ", "k", ",", "j"}], "]"}], "]"}], "=", 
                    RowBox[{"-", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}]}], ";"}]}], 
                   "]"}], ";", " ", 
                  RowBox[{"(*", 
                   RowBox[{
                   "fills", " ", "the", " ", "remaining", " ", "half", " ", 
                    "by", " ", "antisymmetry"}], "*)"}], 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "i"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "j"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "k"}], " ", 
                    "]"}]}], ")"}], "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "j"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "k"}], " ", 
                    "]"}]}], ")"}]}], ")"}]}], ",", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{"directions", ":", " ", "transv"}], ",", " ", 
                    "transv", ",", " ", 
                    RowBox[{"par", " ", "OR", " ", "transv"}], ",", " ", 
                    "par", ",", " ", "transv"}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"f1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", " ", "j", ",", "k"}], "]"}], "]"}], "=", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fSet", ",", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], "]"}], 
                    ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"f1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", " ", "k", ",", "j"}], "]"}], "]"}], "=", 
                    RowBox[{"-", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}]}], ";"}]}], 
                   "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}]}], 
            "]"}]}], "]"}]}], "]"}], " ", ";", "\[IndentingNewLine]", 
       RowBox[{"f2", "=", "f1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}]}]}]], "Input",
 ShowCellBracket->True,
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.778834897737918*^9}, {3.779167436059725*^9, 
   3.779167483894373*^9}, {3.779167535803952*^9, 3.779167536128085*^9}, {
   3.7791678791541395`*^9, 3.7791678813437395`*^9}, {3.7791681360729127`*^9, 
   3.7791681748898478`*^9}, {3.7791825028196893`*^9, 
   3.7791825065915956`*^9}, {3.8141602331129923`*^9, 3.81416023336579*^9}, {
   3.817121077714026*^9, 3.8171210803560514`*^9}, {3.8172892609956303`*^9, 
   3.817289265420472*^9}, {3.8172892984713154`*^9, 3.8172893259678497`*^9}, 
   3.8481370565391603`*^9, {3.848138758385062*^9, 3.8481387591036415`*^9}, {
   3.8481388005630097`*^9, 3.848138825587994*^9}, {3.8508304002765207`*^9, 
   3.850830413574772*^9}, {3.850830456359471*^9, 3.8508304941446624`*^9}, {
   3.8508305352063627`*^9, 3.850830613681926*^9}, {3.8508937591352034`*^9, 
   3.8508937614869747`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"05135e73-0025-41c4-9ff3-ddcac5989872"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 ShowCellBracket->True,
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"1ecc511b-21b4-4638-9130-3a7dca4b7f19"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Fluxes", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fluxSet", " ", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"F0", ",", " ", "F6"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F0c", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F6c", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"IIA", " ", "&&", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"type", "[", "n", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "Nsets"}], "}"}]}], "]"}], "\[Equal]", 
         RowBox[{"(", 
          RowBox[{"6", "*", "Nsets"}], ")"}]}], ")"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"F0c", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "=", "F0"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"fluxSet", ",", " ", "F0"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F6c", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
          "]"}], "]"}], "=", 
        RowBox[{"F6", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"fluxSet", ",", " ", 
         RowBox[{"F6", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
          "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", ",", 
      RowBox[{"(*", "else", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"F0c", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "=", "0"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F6c", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
          "]"}], "]"}], "=", "0"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "F1", "*)"}], "\n", 
   RowBox[{
    RowBox[{"F1c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F1c1", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"cond5", "=", 
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"cond7", "=", 
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"F1c2", "[", 
                RowBox[{"[", "i", "]"}], "]"}], " ", "===", "0"}], ")"}], 
             "\[Equal]", "False"}], ",", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], " ", "&&",
                  " ", "cond5"}], ")"}], " ", "||", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                  "7"}], " ", "&&", " ", "cond7"}], ")"}]}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"F1c1", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "=", 
                RowBox[{"F1", "[", "i", "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"F1", "[", "i", "]"}]}], "]"}], ";"}]}], "]"}], 
               ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"F1c2", "=", "F1c1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "F2", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F2c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F2c1", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"b", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"cond4", " ", "=", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}]}], ")"}], 
              "||", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}]}], 
               ")"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"cond6", " ", "=", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], ")"}],
               "||", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}]}], 
               ")"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"F2c2", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", "===", "0"}], 
                ")"}], "\[Equal]", "False"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], "\[Equal]", "4"}], " ", "&&",
                     " ", "cond4"}], ")"}], " ", "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "6"}], " ", "&&", " ", "cond6"}], ")"}]}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"F2", "[", 
                    RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ";"}]}], "]"}], 
                  ";", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"F2c1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
                   RowBox[{"F2", "[", 
                    RowBox[{"i", ",", "j"}], "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"F2c1", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "i"}], "]"}], "]"}], "=", 
                   RowBox[{"-", 
                    RowBox[{"F2", "[", 
                    RowBox[{"i", ",", "j"}], "]"}]}]}], ";"}]}], "]"}], 
               ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "]"}]}], "]"}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"F2c2", "=", "F2c1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", "F3", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F3c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F3c1", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"b", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"c", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"cond5", " ", "=", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"cond7", " ", "=", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"F3c2", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "===",
                    "0"}], ")"}], "\[Equal]", "False"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], " ", "&&",
                     " ", "cond5"}], ")"}], " ", "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "7"}], " ", "&&", " ", "cond7"}], ")"}]}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"F3", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], "]"}], 
                    ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"perm", "=", 
                    RowBox[{"Permutations", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"m", "=", "1"}], ",", " ", 
                    RowBox[{"m", "<", 
                    RowBox[{
                    RowBox[{"Length", "[", "perm", "]"}], "+", "1"}]}], ",", 
                    " ", 
                    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"F3c1", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}], "=", " ", 
                    
                    RowBox[{
                    RowBox[{"Signature", "[", 
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"F3", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}]}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                  "\[IndentingNewLine]", "]"}], ";"}]}], 
               "\[IndentingNewLine]", "]"}], ";"}]}], "]"}]}], "]"}]}], "]"}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"F3c2", "=", "F3c1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "F4", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F4c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F4c1", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"b", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"c", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"d", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"l", "=", 
                RowBox[{"k", "+", "1"}]}], ",", " ", 
               RowBox[{"l", "<", "7"}], ",", " ", 
               RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"cond4", " ", "=", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "l"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}]}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"cond6", " ", "=", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "l"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", "\[IndentingNewLine]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", "\[IndentingNewLine]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "l"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "l"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                   ")"}]}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"F4c2", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}],
                     " ", "===", "0"}], ")"}], "\[Equal]", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], "\[Equal]", "4"}], " ", "&&",
                     " ", "cond4"}], ")"}], " ", "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "6"}], " ", "&&", " ", "cond6"}], ")"}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"F4", "[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}], 
                    "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"F4c1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}],
                     "=", 
                    RowBox[{"F4", "[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}], ";",
                     "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"perm", "=", 
                    RowBox[{"Permutations", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], 
                    "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"m", "=", "1"}], ",", " ", 
                    RowBox[{"m", "<", 
                    RowBox[{
                    RowBox[{"Length", "[", "perm", "]"}], "+", "1"}]}], ",", 
                    " ", 
                    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"F4c1", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "]"}], "=", " ", 
                    
                    RowBox[{
                    RowBox[{"Signature", "[", 
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"F4", "[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}]}], 
                    ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], "]"}], ";"}]}], 
              "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"F4c2", "=", "F4c1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "F5", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pattern", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F5c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{"IIB", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"n", "=", "1"}], ",", 
         RowBox[{"n", "<", 
          RowBox[{"Nsets", " ", "+", "1"}]}], ",", 
         RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"pattern", " ", "=", " ", 
              RowBox[{"Union", "[", 
               RowBox[{"pattern", ",", " ", 
                RowBox[{"para", "[", "n", "]"}]}], "]"}]}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "7"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"pattern", " ", "=", " ", 
              RowBox[{"Union", "[", 
               RowBox[{"pattern", ",", " ", 
                RowBox[{"bot", "[", "n", "]"}]}], "]"}]}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "pattern", "]"}], "<", "6"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"rest", " ", "=", " ", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}],
               "}"}], ",", "pattern"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"sub", " ", "=", " ", 
           RowBox[{"Subsets", "[", 
            RowBox[{"rest", ",", 
             RowBox[{"{", 
              RowBox[{"5", "-", 
               RowBox[{"Length", "[", "pattern", "]"}]}], "}"}]}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"li", " ", "=", 
           RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", " ", 
            RowBox[{"i", "\[LessEqual]", " ", 
             RowBox[{"Length", "[", "sub", "]"}]}], ",", " ", 
            RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"p", " ", "=", " ", 
              RowBox[{"Join", "[", 
               RowBox[{"pattern", ",", 
                RowBox[{"sub", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"li", ",", "p"}], "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"F5c2", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "4", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "5", "]"}], "]"}]}], "]"}], "]"}], "=", 
              RowBox[{"F5", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "4", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "5", "]"}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"fluxSet", ",", " ", 
               RowBox[{"F5", "[", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "4", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "5", "]"}], "]"}]}], "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"a", "=", "1"}], ",", " ", 
               RowBox[{"a", "<", "7"}], ",", " ", 
               RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"b", "=", "1"}], ",", " ", 
                 RowBox[{"b", "<", "7"}], ",", " ", 
                 RowBox[{"b", "++"}], ",", " ", 
                 RowBox[{"(*", 
                  RowBox[{"antisym", "."}], "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"For", "[", 
                  RowBox[{
                   RowBox[{"c", "=", "1"}], ",", " ", 
                   RowBox[{"c", "<", "7"}], ",", " ", 
                   RowBox[{"c", "++"}], ",", "\[IndentingNewLine]", 
                   RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"m", "=", "1"}], ",", " ", 
                    RowBox[{"m", "<", "7"}], ",", " ", 
                    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"n", "=", "1"}], ",", 
                    RowBox[{"n", "<", "7"}], ",", " ", 
                    RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"If", " ", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Sort", "[", "p", "]"}], "\[Equal]", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "m", ",", "n"}], 
                    "}"}], "]"}]}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"F5c2", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "m", ",", "n"}], 
                    "]"}], "]"}], "=", 
                    RowBox[{
                    RowBox[{"F5", "[", 
                    RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"p", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"p", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{"p", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], ",", 
                    RowBox[{"p", "[", 
                    RowBox[{"[", "5", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Signature", "[", "p", "]"}], "*", 
                    RowBox[{"Signature", "[", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "m", ",", "n"}], 
                    "}"}], "]"}]}]}], ";"}]}], "]"}]}], "]"}]}], "]"}]}], 
                  "]"}]}], "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "pattern", "]"}], "==", "6"}], ",", " ", 
         RowBox[{"(*", 
          RowBox[{"Case", " ", "3", " ", "O5"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"F5c2", " ", "=", " ", 
           RowBox[{"Table", "[", 
            RowBox[{"0", ",", " ", 
             RowBox[{"{", 
              RowBox[{"i", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "6"}], "}"}]}], "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "H", "*)"}], "\n", 
   RowBox[{
    RowBox[{"Hc2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Hc1", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"b", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"c", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"cond4", " ", "=", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                  " ", 
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                  " ", 
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                ")"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"cond5", "=", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                   ")"}]}], ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"cond6", " ", "=", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                   ")"}]}], ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"cond7", "=", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Hc2", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "===",
                    "0"}], ")"}], "\[Equal]", "False"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], " ", "&&",
                     " ", "cond5"}], ")"}], " ", "||", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "7"}], " ", "&&", " ", "cond7"}], ")"}], "||", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "4"}], " ", "&&", " ", "cond4"}], ")"}], "||", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "6"}], " ", "&&", " ", "cond6"}], ")"}]}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"H", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], "]"}], 
                    ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"perm", "=", 
                    RowBox[{"Permutations", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"m", "=", "1"}], ",", " ", 
                    RowBox[{"m", "<", 
                    RowBox[{
                    RowBox[{"Length", "[", "perm", "]"}], "+", "1"}]}], ",", 
                    " ", 
                    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Hc1", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}], "=", " ", 
                    
                    RowBox[{
                    RowBox[{"Signature", "[", 
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"H", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}]}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}]}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Hc2", "=", "Hc1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}]}]}]], "Input",
 ShowCellBracket->True,
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.778834937390292*^9}, {3.779189215374364*^9, 
   3.77918927507766*^9}, {3.8171218753234806`*^9, 3.817121905514699*^9}, {
   3.817122493812124*^9, 3.817122562520911*^9}, {3.817123072965556*^9, 
   3.8171232066620755`*^9}, {3.8171233308801985`*^9, 
   3.8171233460668716`*^9}, {3.8171234171739674`*^9, 3.817123420016281*^9}, {
   3.817123517648354*^9, 3.8171235180938177`*^9}, {3.8187529480241747`*^9, 
   3.81875294831837*^9}, {3.8481369331185703`*^9, 3.8481369574046803`*^9}, {
   3.84813700199163*^9, 3.848137020642852*^9}, {3.8481370858790812`*^9, 
   3.8481370886746645`*^9}, {3.850830736493785*^9, 3.850830741943819*^9}, 
   3.850830799325187*^9, {3.8508749469700646`*^9, 3.8508749724602346`*^9}, {
   3.850875328855277*^9, 3.8508753588025007`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"b3e86933-fa29-4820-a9f7-aae9a9d810c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"6", "d", " ", "Ricci", " ", "scalar"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"f2", "[", 
          RowBox[{"[", 
           RowBox[{"b", ",", "a", ",", "c"}], "]"}], "]"}], "*", 
         RowBox[{"f2", "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"f2", "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], "*", 
         RowBox[{"f2", "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}]}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"a", ",", " ", "1", ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", " ", "1", ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", " ", "1", ",", " ", "6"}], "}"}]}], "]"}]}], " ", 
    ";"}], "\[IndentingNewLine]"}]}]], "Input",
 ShowCellBracket->True,
 CellChangeTimes->{{3.779448764861373*^9, 3.779448996470251*^9}, {
   3.779449096591013*^9, 3.779449096957018*^9}, {3.7794491800330524`*^9, 
   3.779449191066268*^9}, {3.779449227743168*^9, 3.7794492805047164`*^9}, {
   3.779449347273905*^9, 3.779449386729559*^9}, {3.7794494168643055`*^9, 
   3.7794494484335546`*^9}, {3.7794494814716706`*^9, 
   3.7794494930977926`*^9}, {3.779449545367668*^9, 3.7794496132944603`*^9}, 
   3.77944979708786*^9, {3.7794498819448442`*^9, 3.7794498834897118`*^9}, {
   3.779510340729191*^9, 3.779510343861828*^9}, 3.7796226011214933`*^9, {
   3.7797840386358557`*^9, 3.7797840402440434`*^9}, {3.780046854042783*^9, 
   3.780046866526711*^9}, {3.780057429604046*^9, 3.780057443506782*^9}, {
   3.780119403825177*^9, 3.7801194236333733`*^9}, {3.780119920386424*^9, 
   3.780119936721305*^9}, 3.7830615636179934`*^9, 3.783061751153924*^9, {
   3.848138393081148*^9, 3.848138403359987*^9}, 3.8508322622006397`*^9, 
   3.857130653155958*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"07260b51-1d02-4ee0-bff0-d9369f42ff3e"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Scalar", " ", "potential"}], "*)"}], "\n", "\[IndentingNewLine]", 
  
  RowBox[{"(*", 
   RowBox[{"Structure", " ", "constants", " ", "and", " ", "R6"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"a", "=", "1"}], ",", " ", 
      RowBox[{"a", "\[LessEqual]", " ", "6"}], ",", " ", 
      RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"b", "=", "1"}], ",", 
        RowBox[{"b", "\[LessEqual]", " ", "6"}], ",", " ", 
        RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"c", "=", 
           RowBox[{"b", "+", "1"}]}], ",", " ", 
          RowBox[{"c", "\[LessEqual]", " ", "6"}], ",", " ", 
          RowBox[{"c", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"fz", "[", 
             RowBox[{"a", ",", "b", ",", "c"}], "]"}], "=", 
            RowBox[{
             RowBox[{"f2", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], "*", 
             RowBox[{"pi", "[", "a", "]"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"pi", "[", "b", "]"}], "*", 
                RowBox[{"pi", "[", "c", "]"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}]}]}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6z", " ", "=", " ", 
     RowBox[{"R6", "/.", 
      RowBox[{"{", 
       RowBox[{"f", "\[Rule]", " ", "fz"}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Flux", " ", "squares"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Hnz", " ", "=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Hc2", "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], "^", "2"}], "*", 
        RowBox[{
         RowBox[{"pi", "[", "a", "]"}], "^", 
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}]}], "*", 
        RowBox[{
         RowBox[{"pi", "[", "b", "]"}], "^", 
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}]}], "*", 
        RowBox[{
         RowBox[{"pi", "[", "c", "]"}], "^", 
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", " ", "1", ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", " ", 
         RowBox[{"a", "+", "1"}], ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", 
         RowBox[{"b", "+", "1"}], ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F1nz", " ", "=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"F1c2", "[", 
          RowBox[{"[", "a", "]"}], "]"}], "^", "2"}], "*", 
        RowBox[{
         RowBox[{"pi", "[", "a", "]"}], "^", 
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", " ", "1", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F3nz", " ", "=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"F3c2", "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], "^", "2"}], "*", 
        RowBox[{
         RowBox[{"pi", "[", "a", "]"}], "^", 
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}]}], "*", 
        RowBox[{
         RowBox[{"pi", "[", "b", "]"}], "^", 
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}]}], "*", 
        RowBox[{
         RowBox[{"pi", "[", "c", "]"}], "^", 
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", " ", "1", ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", " ", 
         RowBox[{"a", "+", "1"}], ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", 
         RowBox[{"b", "+", "1"}], ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F5nz", " ", "=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"F5c2", "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "b", ",", "c", ",", " ", "d", ",", " ", "e"}], 
           "]"}], "]"}], "^", "2"}], "*", 
        RowBox[{
         RowBox[{"pi", "[", "a", "]"}], "^", 
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}]}], "*", 
        RowBox[{
         RowBox[{"pi", "[", "b", "]"}], "^", 
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}]}], "*", 
        RowBox[{
         RowBox[{"pi", "[", "c", "]"}], "^", 
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}]}], "*", 
        RowBox[{
         RowBox[{"pi", "[", "d", "]"}], "^", 
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}]}], "*", 
        RowBox[{
         RowBox[{"pi", "[", "e", "]"}], "^", 
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", " ", "1", ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", " ", 
         RowBox[{"a", "+", "1"}], ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", 
         RowBox[{"b", "+", "1"}], ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", 
         RowBox[{"c", "+", "1"}], ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"e", ",", 
         RowBox[{"d", "+", "1"}], ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F0nz", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"F0c", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ")"}], "^", "2"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F2nz", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"F2c2", "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "b"}], "]"}], "]"}], "^", "2"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"pi", "[", "a", "]"}], "*", 
           RowBox[{"pi", "[", "b", "]"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", " ", "1", ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", " ", 
         RowBox[{"a", "+", "1"}], ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F4nz", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"F4c2", "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "b", ",", "c", ",", " ", "d"}], "]"}], "]"}], 
         "^", "2"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"pi", "[", "a", "]"}], "*", 
           RowBox[{"pi", "[", "b", "]"}], "*", 
           RowBox[{"pi", "[", "c", "]"}], "*", 
           RowBox[{"pi", "[", "d", "]"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", " ", "1", ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", " ", 
         RowBox[{"a", "+", "1"}], ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", 
         RowBox[{"b", "+", "1"}], ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", 
         RowBox[{"c", "+", "1"}], ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F6nz", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"F6c", "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
           "]"}], "]"}], "^", "2"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"pi", "[", "a", "]"}], "*", 
           RowBox[{"pi", "[", "b", "]"}], "*", 
           RowBox[{"pi", "[", "c", "]"}], "*", 
           RowBox[{"pi", "[", "d", "]"}], "*", 
           RowBox[{"pi", "[", "e", "]"}], "*", 
           RowBox[{"pi", "[", "f", "]"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", " ", "1", ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", " ", 
         RowBox[{"a", "+", "1"}], ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", 
         RowBox[{"b", "+", "1"}], ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", 
         RowBox[{"c", "+", "1"}], ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"e", ",", 
         RowBox[{"d", "+", "1"}], ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"f", ",", 
         RowBox[{"e", "+", "1"}], ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "Sources", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"n", "\[LessEqual]", " ", "NDP"}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"T10z", "[", "n", "]"}], "=", 
        RowBox[{
         RowBox[{"T10", "[", "n", "]"}], "*", 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"pi", "[", 
            RowBox[{
             RowBox[{"para", "[", "n", "]"}], "[", 
             RowBox[{"[", "a", "]"}], "]"}], "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"a", ",", " ", "1", ",", " ", 
             RowBox[{"Length", "[", 
              RowBox[{"para", "[", "n", "]"}], "]"}]}], "}"}]}], "]"}]}]}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "Potential", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V", " ", "=", " ", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"t", "^", 
           RowBox[{"(", 
            RowBox[{"-", "2"}], ")"}]}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"r", "^", 
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}]}], "*", "R6z"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"r", "^", 
             RowBox[{"(", 
              RowBox[{"-", "3"}], ")"}]}], "Hnz"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"t", "^", 
          RowBox[{"(", 
           RowBox[{"-", "3"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"T10z", "[", "n", "]"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"type", "[", "n", "]"}], "+", "1"}], ")"}]}], "*", 
             RowBox[{"r", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"type", "[", "n", "]"}], "-", "6"}], ")"}], "/", 
                "2"}], ")"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", " ", "1", ",", " ", "NDP"}], "}"}]}], "]"}], 
          ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"RR", " ", "flux", " ", "terms"}], "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{"IIB", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"V", "+=", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"t", "^", 
          RowBox[{"(", 
           RowBox[{"-", "4"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"r", "^", "2"}], "*", "F1nz"}], "+", "F3nz", "+", 
           RowBox[{"F5nz", "/", 
            RowBox[{"r", "^", "2"}]}]}], ")"}]}]}], ";"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"V", "+=", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"t", "^", 
          RowBox[{"(", 
           RowBox[{"-", "4"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"r", "^", "3"}], "*", "F0nz"}], "+", 
           RowBox[{"r", "*", "F2nz"}], "+", 
           RowBox[{"F4nz", "/", "r"}], "+", 
           RowBox[{"F6nz", "/", 
            RowBox[{"r", "^", "3"}]}]}], ")"}]}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8553922548464193`*^9, 3.8553922614351397`*^9}, {
   3.855392293960953*^9, 3.8553923655858083`*^9}, {3.8553924574105062`*^9, 
   3.855392503588045*^9}, {3.8553927023388157`*^9, 3.8553927958355227`*^9}, {
   3.855392836254051*^9, 3.8553928421386805`*^9}, {3.8553930847304783`*^9, 
   3.8553931109779835`*^9}, {3.855393181797085*^9, 3.855393191280352*^9}, {
   3.8553932925856867`*^9, 3.855393368101247*^9}, {3.8553936931150117`*^9, 
   3.8553937182834835`*^9}, 3.855395907091233*^9, {3.856939666368146*^9, 
   3.856939694563402*^9}, 3.8572188528583155`*^9, {3.8572219780222235`*^9, 
   3.8572219786947412`*^9}, 3.857222020055735*^9, {3.8572220577837906`*^9, 
   3.8572220606007195`*^9}, {3.857791118693561*^9, 3.8577912542181005`*^9}, {
   3.8578016969278955`*^9, 3.857801704786559*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"76815f08-7be0-4195-b1c2-d81bd8c02b62"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[60]:=",ExpressionUUID->"5ea727ea-584c-4dae-ba50-01134fc0ad3d"],

Cell[TextData[{
 StyleBox["The last part of the code takes as an input a 10d supergravity \
solution and evaluates the previous scalar potential around it. Note that the \
variables of the solution, in particular the order of their indices, should \
follow those given by ",
  FontSize->14],
 StyleBox["MaxSymSolSearch",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[", or equivalently the way they appear in the potential. As an \
output, the code first verifies that the solution is a critical point of the \
potential by evaluating its gradient, and that 4 V matches the value of the \
4d Ricci scalar: one obtains numerical zeros, smaller than ",
  FontSize->14],
 Cell[BoxData[
  SuperscriptBox["10", 
   RowBox[{"-", "14"}]]],
  CellChangeTimes->{{3.8553949900910597`*^9, 3.8553949964472914`*^9}, 
    3.855395033417425*^9, 3.855395079275483*^9, 3.85539514238093*^9, 
    3.855395229033699*^9, {3.8553952709948325`*^9, 3.8553953014925327`*^9}, 
    3.8553953641225853`*^9, {3.85539540105803*^9, 3.8553954188409414`*^9}, 
    3.8553958470015297`*^9, 3.8553959217701073`*^9, 3.855396763453246*^9, 
    3.8553968002778234`*^9, 3.856939496880042*^9, 3.856939859062313*^9, 
    3.8569401042526455`*^9, 3.856940325363353*^9, 3.8569406647096124`*^9, 
    3.8571312986143703`*^9, {3.85713145283823*^9, 3.857131469832041*^9}, {
    3.857131600020797*^9, 3.857131628048868*^9}, 3.857131875108184*^9, 
    3.857131906722105*^9, 3.857131940870655*^9, 3.857200133129715*^9, 
    3.8572149883326826`*^9, 3.8572150734437428`*^9, 3.857215147622685*^9, 
    3.8572173730541563`*^9, 3.857219151053074*^9, 3.857219559203396*^9, 
    3.8572200206551046`*^9, 3.857220188018111*^9, 3.8572202391135187`*^9, 
    3.8572204412683697`*^9, 3.8572206700075336`*^9, 3.857221661238254*^9, 
    3.8572218762916527`*^9, 3.8572220073646765`*^9, 3.8576445815904665`*^9, 
    3.857644922510213*^9, 3.857645021625727*^9, 3.8576450658755827`*^9, {
    3.8576451221864805`*^9, 3.857645169079783*^9}, 3.8576453186168222`*^9, 
    3.857645355368222*^9, 3.857794106813855*^9, 3.85779422461832*^9, 
    3.8578009823444986`*^9, 3.8578012101059628`*^9, 3.857801254816541*^9, 
    3.857801292863516*^9},
  FontSize->14,ExpressionUUID->"be69466a-01ea-4732-a310-04960ef6c1fe"],
 StyleBox[". The code then computes the mass spectrum and the corresponding \
field space eigenvectors. It provides the parameter ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Eta]", "V"], TraditionalForm]],
  FontSize->14,ExpressionUUID->"179c82aa-21e1-4fad-8530-5dcfeae838a9"],
 StyleBox[" , the masses\.b2, and the associated eigenvectors. We refer to \
the paper arXiv:2204.05327 for more details.",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.8577910750038457`*^9, 3.857791099712022*^9}, {
  3.8577934196437936`*^9, 3.857793451323412*^9}, {3.8578017421193686`*^9, 
  3.8578020256593356`*^9}, {3.8578020685790806`*^9, 3.8578021517904725`*^9}, {
  3.857802181995926*^9, 3.85780229802977*^9}, {3.8578024080089455`*^9, 
  3.8578024131724772`*^9}, {3.857803081903803*^9, 3.8578030866830697`*^9}, {
  3.858063388076069*^9, 3.8580635787250805`*^9}, {3.8580636792654915`*^9, 
  3.8580637100951214`*^9}, {3.858938366958373*^9, 
  3.8589383673269463`*^9}},ExpressionUUID->"162c21bd-fb23-4fbd-b290-\
d2a91305efe5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "INPUT", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Enter", " ", "the", " ", "10", "d", " ", "supergravity", " ", 
    "solution"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.4096529776480755`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "3.131281372733865`*^-6"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "0.05321655876969664`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.009273502991143243`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.00016485614608566633`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "7", "]"}], "\[Rule]", 
        RowBox[{"-", "0.04325241442245788`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.22187478055986062`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.07855281781934366`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.15920648485788905`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.15795587407366946`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.20668241475857438`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06367604763082478`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.029100569921655134`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.006337342176482083`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.15168051915444491`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.18071621877464658`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.10139768447565209`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04792239384937369`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.16403991319406702`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12832512928190012`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.13245791143016175`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.21639967617073608`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.14237957476329877`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09480872166337923`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.14693014790080153`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06988140110050511`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.039315962221936805`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09748828653378984`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06895613655128352`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.12568896362145515`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09377906577503164`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.05635211438895708`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10651093577084803`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.08304967671591273`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04260653972910187`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.061736415051619184`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.027058653367212103`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.008422029474622011`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.004810236037535534`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.017341002537267922`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.008254790676099497`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.009031478276046282`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.013848988664313078`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.019846782247181935`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Mass", " ", "spectrum"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vs", "=", 
     RowBox[{"V", "/.", "sol"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Gradient of V = \>\"", ",", 
      RowBox[{
       RowBox[{"Grad", "[", 
        RowBox[{"Vs", ",", "var"}], "]"}], "/.", "bg"}]}], " ", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V0", "=", 
     RowBox[{"Vs", "/.", "bg"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<4 V - R4 = \>\"", ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"V0", "*", "4"}], " ", "-", " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"T10", "[", "n", "]"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"type", "[", "n", "]"}], "+", "1"}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "NDP"}], "}"}]}], "]"}], "+", 
         RowBox[{"(", 
          RowBox[{
          "F0nz", "+", "F2nz", "+", "F4nz", "+", "F6nz", "+", "F1nz", "+", 
           "F3nz", "+", "F5nz"}], ")"}]}], "/.", "bg"}], "  ", "/.", 
       "sol"}]}], " ", "]"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Hess0", " ", "=", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"Vs", ",", 
        RowBox[{"{", 
         RowBox[{"var", ",", "2"}], "}"}]}], "]"}], "/.", "bg"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Gmat0", " ", "=", " ", 
     RowBox[{"Gmatrix", "/.", "bg"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MassMat", "=", 
     RowBox[{
      RowBox[{"Inverse", "[", "Gmat0", "]"}], ".", "Hess0"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses2", "=", 
     RowBox[{
      RowBox[{"Eigensystem", "[", "MassMat", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<\!\(TraditionalForm\`\*SubscriptBox[\(\[Eta]\), \(V\)]\) = \>\"", 
      ",", 
      RowBox[{
       RowBox[{"Min", "[", "masses2", "]"}], "/", "V0"}]}], "]"}], ";"}], " ",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<masses\.b2 = \>\"", ",", "masses2"}], "]"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<Field space eigenvectors : \>\"", "]"}], ";"}],
    " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eigensystem", "[", "MassMat", "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8553922548464193`*^9, 3.8553922614351397`*^9}, {
   3.855392293960953*^9, 3.8553923655858083`*^9}, {3.8553924574105062`*^9, 
   3.855392503588045*^9}, {3.8553927023388157`*^9, 3.8553927958355227`*^9}, {
   3.855392836254051*^9, 3.8553928421386805`*^9}, {3.8553930847304783`*^9, 
   3.8553931109779835`*^9}, {3.855393181797085*^9, 3.855393191280352*^9}, {
   3.8553932925856867`*^9, 3.8553934842157593`*^9}, {3.855394506469324*^9, 
   3.8553945541491723`*^9}, {3.855394925428727*^9, 3.8553949267723045`*^9}, {
   3.8553949729480653`*^9, 3.855395141475183*^9}, {3.855395195635149*^9, 
   3.8553952225471206`*^9}, {3.8553952546446514`*^9, 3.8553952962413845`*^9}, 
   3.8553953323102665`*^9, {3.855395389586892*^9, 3.8553954184826055`*^9}, 
   3.855396662164033*^9, 3.8569398258957615`*^9, 3.856940050280716*^9, 
   3.8569402822150593`*^9, 3.8569406425043383`*^9, {3.8571316164988213`*^9, 
   3.857131617639545*^9}, {3.8571318946212997`*^9, 3.857131896452963*^9}, {
   3.857131931021757*^9, 3.857131931305004*^9}, {3.8572151046910477`*^9, 
   3.857215143666153*^9}, 3.8572199536488686`*^9, 3.8576449687877045`*^9, 
   3.8576452658374987`*^9, {3.8577913729193897`*^9, 3.8577914137095203`*^9}, {
   3.8577938286286287`*^9, 3.8577938569621763`*^9}, {3.857793912674068*^9, 
   3.8577939221249332`*^9}, {3.85780230768126*^9, 3.857802400996522*^9}, {
   3.8578024410630636`*^9, 3.8578024701134787`*^9}, {3.8578025255567083`*^9, 
   3.8578025269245415`*^9}, {3.857802573897105*^9, 3.857802659530032*^9}, {
   3.857802702574913*^9, 3.857802710302313*^9}, {3.857802745856127*^9, 
   3.8578027965994825`*^9}, 3.8578028270375404`*^9, {3.857802917022789*^9, 
   3.857803056710345*^9}, {3.857803100877652*^9, 3.857803112151808*^9}, {
   3.8578031857728634`*^9, 3.8578031887674017`*^9}, 3.8578032206632986`*^9},
 CellLabel->"In[61]:=",ExpressionUUID->"83c713f7-dc7e-46ed-bf2d-1b3ef0fb28c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gradient of V = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1.4363510381087963`*^-15", ",", 
     RowBox[{"-", "1.1102230246251565`*^-16"}], ",", 
     RowBox[{"-", "9.71445146547012`*^-17"}], ",", 
     RowBox[{"-", "8.326672684688674`*^-17"}], ",", 
     RowBox[{"-", "3.7470027081099033`*^-16"}], ",", 
     "7.632783294297951`*^-17"}], "}"}]}],
  SequenceForm[
  "Gradient of V = ", {
   1.4363510381087963`*^-15, -1.1102230246251565`*^-16, \
-9.71445146547012*^-17, -8.326672684688674*^-17, -3.7470027081099033`*^-16, 
   7.632783294297951*^-17}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8553949900910597`*^9, 3.8553949964472914`*^9}, 
   3.855395033417425*^9, 3.855395079275483*^9, 3.85539514238093*^9, 
   3.855395229033699*^9, {3.8553952709948325`*^9, 3.8553953014925327`*^9}, 
   3.8553953641225853`*^9, {3.85539540105803*^9, 3.8553954188409414`*^9}, 
   3.8553958470015297`*^9, 3.8553959217701073`*^9, 3.855396763453246*^9, 
   3.8553968002778234`*^9, 3.856939496880042*^9, 3.856939859062313*^9, 
   3.8569401042526455`*^9, 3.856940325363353*^9, 3.8569406647096124`*^9, 
   3.8571312986143703`*^9, {3.85713145283823*^9, 3.857131469832041*^9}, {
   3.857131600020797*^9, 3.857131628048868*^9}, 3.857131875108184*^9, 
   3.857131906722105*^9, 3.857131940870655*^9, 3.857200133129715*^9, 
   3.8572149883326826`*^9, 3.8572150734437428`*^9, 3.857215147622685*^9, 
   3.8572173730541563`*^9, 3.857219151053074*^9, 3.857219559203396*^9, 
   3.8572200206551046`*^9, 3.857220188018111*^9, 3.8572202391135187`*^9, 
   3.8572204412683697`*^9, 3.8572206700075336`*^9, 3.857221661238254*^9, 
   3.8572218762916527`*^9, 3.8572220073646765`*^9, 3.8576445815904665`*^9, 
   3.857644922510213*^9, 3.857645021625727*^9, 3.8576450658755827`*^9, {
   3.8576451221864805`*^9, 3.857645169079783*^9}, 3.8576453186168222`*^9, 
   3.857645355368222*^9, 3.857794106813855*^9, 3.85779422461832*^9, 
   3.8578009823444986`*^9, 3.8578012101059628`*^9, 3.857801254816541*^9, 
   3.857801292863516*^9, 3.857802842379518*^9, 3.8578032523226433`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[61]:=",ExpressionUUID->"3bbf4794-b975-4831-8335-e3f82968b244"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"4 V - R4 = \"\>", "\[InvisibleSpace]", 
   "1.6653345369377348`*^-16"}],
  SequenceForm["4 V - R4 = ", 1.6653345369377348`*^-16],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8553949900910597`*^9, 3.8553949964472914`*^9}, 
   3.855395033417425*^9, 3.855395079275483*^9, 3.85539514238093*^9, 
   3.855395229033699*^9, {3.8553952709948325`*^9, 3.8553953014925327`*^9}, 
   3.8553953641225853`*^9, {3.85539540105803*^9, 3.8553954188409414`*^9}, 
   3.8553958470015297`*^9, 3.8553959217701073`*^9, 3.855396763453246*^9, 
   3.8553968002778234`*^9, 3.856939496880042*^9, 3.856939859062313*^9, 
   3.8569401042526455`*^9, 3.856940325363353*^9, 3.8569406647096124`*^9, 
   3.8571312986143703`*^9, {3.85713145283823*^9, 3.857131469832041*^9}, {
   3.857131600020797*^9, 3.857131628048868*^9}, 3.857131875108184*^9, 
   3.857131906722105*^9, 3.857131940870655*^9, 3.857200133129715*^9, 
   3.8572149883326826`*^9, 3.8572150734437428`*^9, 3.857215147622685*^9, 
   3.8572173730541563`*^9, 3.857219151053074*^9, 3.857219559203396*^9, 
   3.8572200206551046`*^9, 3.857220188018111*^9, 3.8572202391135187`*^9, 
   3.8572204412683697`*^9, 3.8572206700075336`*^9, 3.857221661238254*^9, 
   3.8572218762916527`*^9, 3.8572220073646765`*^9, 3.8576445815904665`*^9, 
   3.857644922510213*^9, 3.857645021625727*^9, 3.8576450658755827`*^9, {
   3.8576451221864805`*^9, 3.857645169079783*^9}, 3.8576453186168222`*^9, 
   3.857645355368222*^9, 3.857794106813855*^9, 3.85779422461832*^9, 
   3.8578009823444986`*^9, 3.8578012101059628`*^9, 3.857801254816541*^9, 
   3.857801292863516*^9, 3.857802842379518*^9, 3.8578032523297873`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[61]:=",ExpressionUUID->"9315fdb5-79b0-4e39-b0fe-d25682bd0734"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(TraditionalForm\\`\\*SubscriptBox[\\(\[Eta]\\), \\(V\\)]\
\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "2.5435107217422135`"}]}],
  SequenceForm[
  "\!\(TraditionalForm\`\*SubscriptBox[\(\[Eta]\), \(V\)]\) = ", \
-2.5435107217422135`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8553949900910597`*^9, 3.8553949964472914`*^9}, 
   3.855395033417425*^9, 3.855395079275483*^9, 3.85539514238093*^9, 
   3.855395229033699*^9, {3.8553952709948325`*^9, 3.8553953014925327`*^9}, 
   3.8553953641225853`*^9, {3.85539540105803*^9, 3.8553954188409414`*^9}, 
   3.8553958470015297`*^9, 3.8553959217701073`*^9, 3.855396763453246*^9, 
   3.8553968002778234`*^9, 3.856939496880042*^9, 3.856939859062313*^9, 
   3.8569401042526455`*^9, 3.856940325363353*^9, 3.8569406647096124`*^9, 
   3.8571312986143703`*^9, {3.85713145283823*^9, 3.857131469832041*^9}, {
   3.857131600020797*^9, 3.857131628048868*^9}, 3.857131875108184*^9, 
   3.857131906722105*^9, 3.857131940870655*^9, 3.857200133129715*^9, 
   3.8572149883326826`*^9, 3.8572150734437428`*^9, 3.857215147622685*^9, 
   3.8572173730541563`*^9, 3.857219151053074*^9, 3.857219559203396*^9, 
   3.8572200206551046`*^9, 3.857220188018111*^9, 3.8572202391135187`*^9, 
   3.8572204412683697`*^9, 3.8572206700075336`*^9, 3.857221661238254*^9, 
   3.8572218762916527`*^9, 3.8572220073646765`*^9, 3.8576445815904665`*^9, 
   3.857644922510213*^9, 3.857645021625727*^9, 3.8576450658755827`*^9, {
   3.8576451221864805`*^9, 3.857645169079783*^9}, 3.8576453186168222`*^9, 
   3.857645355368222*^9, 3.857794106813855*^9, 3.85779422461832*^9, 
   3.8578009823444986`*^9, 3.8578012101059628`*^9, 3.857801254816541*^9, 
   3.857801292863516*^9, 3.857802842379518*^9, 3.8578032523618736`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[61]:=",ExpressionUUID->"e8e9a2c1-ac13-419c-b61c-a90e65dd755c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"masses\.b2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.2578544296961258`", ",", "0.198564962746441`", ",", 
     "0.13283987329136243`", ",", "0.06151837226762029`", ",", 
     "0.054617553829511264`", ",", 
     RowBox[{"-", "0.008064774178922804`"}]}], "}"}]}],
  SequenceForm[
  "masses\.b2 = ", {0.2578544296961258, 0.198564962746441, 
   0.13283987329136243`, 0.06151837226762029, 
   0.054617553829511264`, -0.008064774178922804}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8553949900910597`*^9, 3.8553949964472914`*^9}, 
   3.855395033417425*^9, 3.855395079275483*^9, 3.85539514238093*^9, 
   3.855395229033699*^9, {3.8553952709948325`*^9, 3.8553953014925327`*^9}, 
   3.8553953641225853`*^9, {3.85539540105803*^9, 3.8553954188409414`*^9}, 
   3.8553958470015297`*^9, 3.8553959217701073`*^9, 3.855396763453246*^9, 
   3.8553968002778234`*^9, 3.856939496880042*^9, 3.856939859062313*^9, 
   3.8569401042526455`*^9, 3.856940325363353*^9, 3.8569406647096124`*^9, 
   3.8571312986143703`*^9, {3.85713145283823*^9, 3.857131469832041*^9}, {
   3.857131600020797*^9, 3.857131628048868*^9}, 3.857131875108184*^9, 
   3.857131906722105*^9, 3.857131940870655*^9, 3.857200133129715*^9, 
   3.8572149883326826`*^9, 3.8572150734437428`*^9, 3.857215147622685*^9, 
   3.8572173730541563`*^9, 3.857219151053074*^9, 3.857219559203396*^9, 
   3.8572200206551046`*^9, 3.857220188018111*^9, 3.8572202391135187`*^9, 
   3.8572204412683697`*^9, 3.8572206700075336`*^9, 3.857221661238254*^9, 
   3.8572218762916527`*^9, 3.8572220073646765`*^9, 3.8576445815904665`*^9, 
   3.857644922510213*^9, 3.857645021625727*^9, 3.8576450658755827`*^9, {
   3.8576451221864805`*^9, 3.857645169079783*^9}, 3.8576453186168222`*^9, 
   3.857645355368222*^9, 3.857794106813855*^9, 3.85779422461832*^9, 
   3.8578009823444986`*^9, 3.8578012101059628`*^9, 3.857801254816541*^9, 
   3.857801292863516*^9, 3.857802842379518*^9, 3.857803252395898*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[61]:=",ExpressionUUID->"4794f6db-c1cb-4e1e-94f5-33e863c2e81e"],

Cell[BoxData["\<\"Field space eigenvectors : \"\>"], "Print",
 CellChangeTimes->{{3.8553949900910597`*^9, 3.8553949964472914`*^9}, 
   3.855395033417425*^9, 3.855395079275483*^9, 3.85539514238093*^9, 
   3.855395229033699*^9, {3.8553952709948325`*^9, 3.8553953014925327`*^9}, 
   3.8553953641225853`*^9, {3.85539540105803*^9, 3.8553954188409414`*^9}, 
   3.8553958470015297`*^9, 3.8553959217701073`*^9, 3.855396763453246*^9, 
   3.8553968002778234`*^9, 3.856939496880042*^9, 3.856939859062313*^9, 
   3.8569401042526455`*^9, 3.856940325363353*^9, 3.8569406647096124`*^9, 
   3.8571312986143703`*^9, {3.85713145283823*^9, 3.857131469832041*^9}, {
   3.857131600020797*^9, 3.857131628048868*^9}, 3.857131875108184*^9, 
   3.857131906722105*^9, 3.857131940870655*^9, 3.857200133129715*^9, 
   3.8572149883326826`*^9, 3.8572150734437428`*^9, 3.857215147622685*^9, 
   3.8572173730541563`*^9, 3.857219151053074*^9, 3.857219559203396*^9, 
   3.8572200206551046`*^9, 3.857220188018111*^9, 3.8572202391135187`*^9, 
   3.8572204412683697`*^9, 3.8572206700075336`*^9, 3.857221661238254*^9, 
   3.8572218762916527`*^9, 3.8572220073646765`*^9, 3.8576445815904665`*^9, 
   3.857644922510213*^9, 3.857645021625727*^9, 3.8576450658755827`*^9, {
   3.8576451221864805`*^9, 3.857645169079783*^9}, 3.8576453186168222`*^9, 
   3.857645355368222*^9, 3.857794106813855*^9, 3.85779422461832*^9, 
   3.8578009823444986`*^9, 3.8578012101059628`*^9, 3.857801254816541*^9, 
   3.857801292863516*^9, 3.857802842379518*^9, 3.8578032523988957`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[61]:=",ExpressionUUID->"fb45fbff-3147-4416-8c20-ebac50510d89"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.7448968205249529`"}], ",", "0.4660419024465466`", ",", 
     RowBox[{"-", "0.055321933793830894`"}], ",", "0.30391744697000056`", ",",
      "0.029051331552183573`", ",", "0.36285446275250993`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.13645431344407774`"}], ",", "0.08733995698739448`", ",", 
     
     RowBox[{"-", "0.41045344808031475`"}], ",", 
     RowBox[{"-", "0.4131270279649909`"}], ",", 
     RowBox[{"-", "0.7965841147517372`"}], ",", 
     RowBox[{"-", "0.007728266618765579`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9134490135288258`", ",", 
     RowBox[{"-", "0.25248261526173726`"}], ",", "0.03047579501468035`", ",", 
     "0.10245782641520017`", ",", 
     RowBox[{"-", "0.03431034801434692`"}], ",", "0.2987638673224039`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.4783573019828196`"}], ",", "0.33752345938208617`", ",", 
     "0.6310707136789863`", ",", 
     RowBox[{"-", "0.13094829941936706`"}], ",", "0.01975998599220942`", ",", 
     "0.49138991257037967`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.22703144507150386`", ",", "0.5304548280822876`", ",", 
     RowBox[{"-", "0.536710418404018`"}], ",", 
     RowBox[{"-", "0.5976629275148462`"}], ",", "0.016164634592918455`", ",", 
     
     RowBox[{"-", "0.14681299245087395`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.4825423618061559`", ",", "0.8425735008890739`", ",", 
     "0.16323905676308112`", ",", "0.1711826257203778`", ",", 
     "0.004121148084201547`", ",", 
     RowBox[{"-", "0.03543021026061449`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8553932081443343`*^9, 3.85539350696731*^9, 3.8553937329216137`*^9, 
   3.85539416199321*^9, 3.8553946271874824`*^9, 3.8553949293869967`*^9, {
   3.8553949901050873`*^9, 3.8553949964522905`*^9}, 3.855395033428687*^9, 
   3.8553950792848234`*^9, 3.855395142399127*^9, 3.8553952290587263`*^9, {
   3.8553952710132875`*^9, 3.855395301511386*^9}, 3.8553953641415815`*^9, {
   3.8553954010755672`*^9, 3.855395418862115*^9}, 3.855395847016562*^9, 
   3.8553959217891064`*^9, 3.855396763566224*^9, 3.855396800299824*^9, 
   3.8569394972595406`*^9, 3.8569398590876174`*^9, 3.856940106947646*^9, 
   3.856940325381671*^9, 3.8569406647308455`*^9, 3.857131298637241*^9, {
   3.857131452845911*^9, 3.8571314698394413`*^9}, {3.857131600193912*^9, 
   3.857131628115011*^9}, 3.857131875116055*^9, 3.8571319067291727`*^9, 
   3.857131940881625*^9, 3.857200133188709*^9, 3.8572149883507795`*^9, 
   3.8572150734610567`*^9, 3.8572151476411514`*^9, 3.857217373153495*^9, 
   3.8572191511019955`*^9, 3.8572195592377777`*^9, 3.8572200210747147`*^9, 
   3.8572201989517193`*^9, 3.8572202787355833`*^9, 3.857220449425975*^9, 
   3.8572206700347624`*^9, 3.857221661334137*^9, 3.857221876324882*^9, 
   3.8572220074002256`*^9, 3.857644581624466*^9, 3.8576449225348754`*^9, 
   3.857645021977788*^9, 3.857645065895585*^9, {3.857645122284519*^9, 
   3.857645169111819*^9}, {3.857645339812917*^9, 3.8576453554002547`*^9}, 
   3.8577941068868737`*^9, 3.8577942246651134`*^9, 3.8578009823861074`*^9, 
   3.8578012101646333`*^9, 3.8578012548682756`*^9, 3.8578012929098053`*^9, 
   3.857802842426161*^9, 3.8578032524030256`*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"3660587b-7602-45d1-b206-e6c04b4db7d2"]
}, Open  ]]
},
CellGrouping->Manual,
WindowSize->{1141.2, 574.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
DockedCells->{},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
TaggingRules->Association["TryRealOnly" -> False],
Magnification:>1.1 Inherited,
FrontEndVersion->"12.3 pour Microsoft Windows (64-bit) (June 19, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6f9abd63-c071-427b-a777-73f25ce9176b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 443, 9, 60, "Text",ExpressionUUID->"bc655876-a869-411f-bfe1-6ec705783e5d"],
Cell[1004, 31, 1929, 40, 159, "Text",ExpressionUUID->"7bdbac35-94f7-4933-9546-26e184f651fa"],
Cell[2936, 73, 165, 2, 52, "Input",ExpressionUUID->"1a7d2eaf-752f-4352-a988-54cc1f5c0736"],
Cell[3104, 77, 9877, 172, 345, "Input",ExpressionUUID->"84d0fec0-7cce-467a-8873-0cc672df5b22"],
Cell[12984, 251, 166, 2, 52, "Input",ExpressionUUID->"de25bd2e-e9a0-457c-8190-969f4db0a6a1"],
Cell[13153, 255, 3453, 84, 531, "Input",ExpressionUUID->"d4f303d0-8dd5-420a-9f0e-186188365663"],
Cell[16609, 341, 166, 2, 52, "Input",ExpressionUUID->"3f4120ad-011a-4d90-9c89-e9125107add8"],
Cell[16778, 345, 1406, 28, 110, "Text",ExpressionUUID->"74155c9d-91ef-44df-a87a-7fb26cd42ec5"],
Cell[CellGroupData[{
Cell[18209, 377, 19046, 442, 2646, "Input",ExpressionUUID->"1152681e-5e2b-4e32-9d44-2eeec252b4f9"],
Cell[37258, 821, 704, 13, 24, "Print",ExpressionUUID->"f9af113f-3497-4d82-8dd2-d99bb6ac2b1d"],
Cell[37965, 836, 741, 14, 24, "Print",ExpressionUUID->"59777b26-fb00-4cab-a84f-f995eef1483b"],
Cell[38709, 852, 739, 14, 24, "Print",ExpressionUUID->"59a9722b-8b14-4508-9ecc-a0ca0019f802"],
Cell[39451, 868, 739, 14, 24, "Print",ExpressionUUID->"93289163-f52b-4aac-a661-bc6defcca179"],
Cell[40193, 884, 524, 8, 24, "Print",ExpressionUUID->"5a6a16ac-dbd7-4c51-9d7e-912d2714648d"],
Cell[40720, 894, 1031, 23, 24, "Print",ExpressionUUID->"5a52f684-b891-448e-b52b-969c82d43505"],
Cell[41754, 919, 4586, 121, 183, "Print",ExpressionUUID->"c626d3b7-feee-43a0-bbe9-1f9562cc01d2"]
}, Open  ]],
Cell[46355, 1043, 166, 2, 52, "Input",ExpressionUUID->"f65b8eac-2cba-478e-b398-98d068a5bb97"],
Cell[46524, 1047, 829, 12, 86, "Text",ExpressionUUID->"91b12e8e-15bb-42de-96f8-49fc240fbad4"],
Cell[CellGroupData[{
Cell[47378, 1063, 867, 16, 31, "Text",ExpressionUUID->"41e80942-2e67-4ffb-95ef-789ab3d6c0be"],
Cell[48248, 1081, 10539, 235, 865, "Input",ExpressionUUID->"05135e73-0025-41c4-9ff3-ddcac5989872"],
Cell[58790, 1318, 190, 3, 52, "Input",ExpressionUUID->"1ecc511b-21b4-4638-9130-3a7dca4b7f19"],
Cell[58983, 1323, 58347, 1385, 5791, "Input",ExpressionUUID->"b3e86933-fa29-4820-a9f7-aae9a9d810c3"],
Cell[117333, 2710, 2278, 50, 112, "Input",ExpressionUUID->"07260b51-1d02-4ee0-bff0-d9369f42ff3e"]
}, Closed]],
Cell[119626, 2763, 13909, 388, 989, "Input",ExpressionUUID->"76815f08-7be0-4195-b1c2-d81bd8c02b62"],
Cell[133538, 3153, 166, 2, 52, "Input",ExpressionUUID->"5ea727ea-584c-4dae-ba50-01134fc0ad3d"],
Cell[133707, 3157, 3273, 57, 134, "Text",ExpressionUUID->"162c21bd-fb23-4fbd-b290-d2a91305efe5"],
Cell[CellGroupData[{
Cell[137005, 3218, 11912, 290, 863, "Input",ExpressionUUID->"83c713f7-dc7e-46ed-bf2d-1b3ef0fb28c5"],
Cell[148920, 3510, 2237, 38, 29, "Print",ExpressionUUID->"3bbf4794-b975-4831-8335-e3f82968b244"],
Cell[151160, 3550, 1799, 28, 25, "Print",ExpressionUUID->"9315fdb5-79b0-4e39-b0fe-d25682bd0734"],
Cell[152962, 3580, 1917, 31, 24, "Print",ExpressionUUID->"e8e9a2c1-ac13-419c-b61c-a90e65dd755c"],
Cell[154882, 3613, 2129, 36, 24, "Print",ExpressionUUID->"4794f6db-c1cb-4e1e-94f5-33e863c2e81e"],
Cell[157014, 3651, 1652, 23, 24, "Print",ExpressionUUID->"fb45fbff-3147-4416-8c20-ebac50510d89"],
Cell[158669, 3676, 3394, 63, 99, "Output",ExpressionUUID->"3660587b-7602-45d1-b206-e6c04b4db7d2"]
}, Open  ]]
}
]
*)


